Effective aspect ratio of helices in shear flow

We report the results of simulations of rigid colloidal helices suspended in a shear flow, using dissipative particle dynamics for a coarse-grained representation of the suspending fluid, as well as deterministic trajectories of non-Brownian helices calculated from the resistance tensor derived under the slender-body approximation. The shear flow produces nonuniform rotation of the helices, similarly to other high aspect ratio particles, such that more elongated helices spend more time aligned with the fluid velocity. We introduce a geometric effective aspect ratio calculated directly from the helix geometry and a dynamical effective aspect ratio derived from the trajectories of the particles and find that the two effective aspect ratios are approximately equal over the entire parameter range tested. We also describe observed transient deflections of the helical axis into the vorticity direction that can occur when the helix is rotating through the gradient direction and that depend on the rotation of the helix about its axis.

==> Arxiv 2/anc/HelixSupplement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    651739,      15735]
NotebookOptionsPosition[    643807,      15620]
NotebookOutlinePosition[    644175,      15636]
CellTagsIndexPosition[    644132,      15633]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Initialization Code (Load Precomputed Expressions and Styling Functions)\
\>", "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.5534439656001916`*^9, 3.553443974275688*^9}, {
  3.7647825631562843`*^9, 3.764782563717169*^9}, {3.764791556392168*^9, 
  3.764791557481052*^9}, {3.76539097406954*^9, 3.765390978690975*^9}, {
  3.7653910290532637`*^9, 3.76539103223915*^9}, {3.7653916410668173`*^9, 
  3.765391641193881*^9}, {3.765392524837533*^9, 3.765392542245612*^9}, {
  3.765392574225431*^9, 3.765392584995661*^9}},
 FontFamily->"Times",ExpressionUUID->"4daecc60-fe57-4eff-b8c7-d7db84cdcda5"],

Cell["\<\
The \[OpenCurlyDoubleQuote]Expressions\[CloseCurlyDoubleQuote] section below \
contains the pre-computed expressions for all of the quantities computed in \
this supplement. This is done so these expressions may be used/inspected \
without needing to compute them all from scratch which is computationally \
expensive and time consuming.

The \[OpenCurlyDoubleQuote]Styling\[CloseCurlyDoubleQuote] section just \
contains some functions/definitions to style plots/displays quicker\
\>", "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.79476547864095*^9, 3.794765481852457*^9}, {3.794771463253825*^9, 
   3.7947714872450867`*^9}, {3.7948456533676662`*^9, 3.794845669280177*^9}, {
   3.795185385636643*^9, 3.795185508546461*^9}, {3.795185628287146*^9, 
   3.795185744517774*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9ac3651b-0d8f-490f-9101-943d10ff43b0"],

Cell[CellGroupData[{

Cell["Expressions", "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.5534439656001916`*^9, 3.553443974275688*^9}, {
  3.7647825631562843`*^9, 3.764782563717169*^9}, {3.764791556392168*^9, 
  3.764791557481052*^9}, {3.76539097406954*^9, 3.765390978690975*^9}, {
  3.7653910290532637`*^9, 3.76539103223915*^9}, {3.7653916410668173`*^9, 
  3.765391641193881*^9}, {3.765392524837533*^9, 3.765392542245612*^9}, {
  3.765392574225431*^9, 3.765392584995661*^9}, {3.794924430392044*^9, 
  3.794924431641858*^9}},
 FontFamily->"Times",ExpressionUUID->"1f0fb5ea-9ec8-48c4-8cd0-093da43a350e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"H0", "[", 
    RowBox[{"h_", ",", "r_", ",", "l_", ",", "n_", ",", "u_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", " ", 
      RowBox[{"Cos", "[", "u", "]"}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"l", " ", "u"}], 
       RowBox[{"2", "\[Pi]", " ", "n"}]], "-", 
      FractionBox["l", "2"]}], ",", 
     RowBox[{"h", " ", "r", " ", 
      RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cl", "[", 
    RowBox[{"r_", ",", "l_", ",", "n_"}], "]"}], "=", 
   RowBox[{"cl", "=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["l", "2"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "2"]}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"helix", "[", 
     RowBox[{
     "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
      ",", "\[Psi]_"}], "]"}], "=", 
    RowBox[{"H", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
        RowBox[{"h", " ", "r", " ", 
         RowBox[{"Sin", "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"Cos", "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "-", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", "u", "]"}]}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ",", 
       RowBox[{
        FractionBox[
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
        RowBox[{"r", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", "u", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", "u", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}]}], "}"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vf", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "0", ",", "0"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vcm", "=", 
   RowBox[{"{", 
    RowBox[{"vx", ",", "vy", ",", "vz"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "=", 
    RowBox[{"{", 
     RowBox[{"\[Omega]x", ",", "\[Omega]y", ",", "\[Omega]z"}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TangentDirection", " ", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"h", " ", "r", " ", 
        RowBox[{"Cos", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"r", " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{"l", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "-", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
              RowBox[{"Sin", "[", "u", "]"}]}], "+", 
             RowBox[{"h", " ", 
              RowBox[{"Cos", "[", "u", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", " ", 
              RowBox[{"Cos", "[", "u", "]"}], " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
             RowBox[{
              RowBox[{"Sin", "[", "u", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       FractionBox[
        RowBox[{"l", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
       RowBox[{"r", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", " ", 
           RowBox[{"Cos", "[", "u", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Sin", "[", "u", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vft", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", "u", "]"}]}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["r", "2"]}]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "-", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
              RowBox[{
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "h"}], " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", "u", "]"}]}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["r", "2"]}]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"l", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
        RowBox[{"r", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", " ", 
            RowBox[{"Cos", "[", "u", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Sin", "[", "u", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "h"}], " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", "u", "]"}]}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vfn", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", " ", 
              RowBox[{"Sin", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
                RowBox[{
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Cos", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
           "2"]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"h", " ", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Cos", "[", "u", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "h", " ", "n", " ", "\[Pi]", " ", 
                 "r", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
                RowBox[{"l", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                   RowBox[{"h", " ", 
                    RowBox[{"Sin", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], "2"]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"h", " ", "l", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "l"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "u", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{"h", " ", 
                   RowBox[{"Sin", "[", "u", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "h", " ", "n", " ", "\[Pi]", " ", 
                "r", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"Sin", "[", "u", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vh", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"vx", "-", 
            RowBox[{"r", " ", "\[Omega]z", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"h", " ", "r", " ", "\[Omega]z", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             "\[Omega]z", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
            "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], " ", 
             "\[Omega]y"}], "+", 
            RowBox[{
            "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}], ",", 
      RowBox[{"vy", "+", 
       RowBox[{"r", " ", "\[Omega]z", " ", 
        RowBox[{"Cos", "[", "u", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
       RowBox[{"h", " ", "r", " ", "\[Omega]x", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "l", " ", "\[Omega]x", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
       FractionBox[
        RowBox[{"l", " ", "u", " ", "\[Omega]x", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", "\[Omega]z", 
         " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
       RowBox[{"h", " ", "r", " ", "\[Omega]z", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
       RowBox[{"h", " ", "r", " ", "\[Omega]z", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"Cos", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Omega]x"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
          RowBox[{"\[Omega]z", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ",", 
      RowBox[{"vz", "-", 
       RowBox[{"h", " ", "r", " ", "\[Omega]y", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
       FractionBox[
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Omega]x", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"\[Omega]y", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "-", 
       RowBox[{"h", " ", "r", " ", "\[Omega]x", " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
       RowBox[{"h", " ", "r", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Omega]x"}], " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
          RowBox[{"\[Omega]y", " ", 
           RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"r", " ", 
        RowBox[{"Cos", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Omega]y", " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
             RowBox[{"\[Omega]x", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Omega]x"}], " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
             RowBox[{"\[Omega]y", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}]}],
      "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vr", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "n", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"vx", "-", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]z"}], ")"}], " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"h", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]z"}], ")"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]z"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
            "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             "\[Omega]y"}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]z"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "n", " ", "\[Pi]", " ", "vy"}], "-", 
         RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "\[Omega]x", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{"l", " ", "u", " ", "\[Omega]x", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{
         "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z", 
          " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
          RowBox[{"Sin", "[", "u", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]x",
              " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], " ", 
             "\[Omega]z", " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
         "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z", 
          " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Sin", "[", "u", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Omega]z", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Omega]x"}], " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", "vz"}], "+", 
       RowBox[{"h", " ", "r", " ", "\[Omega]y", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
       FractionBox[
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Omega]x", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"\[Omega]y", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
       RowBox[{"h", " ", "r", " ", "\[Omega]x", " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
       RowBox[{"h", " ", "r", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]x", " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
          RowBox[{"\[Omega]y", " ", 
           RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"Cos", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Omega]y", " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
             RowBox[{"\[Omega]x", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Omega]x"}], " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
             RowBox[{"\[Omega]y", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}]}],
      "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vht", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}]}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"vx", "-", 
                RowBox[{"r", " ", "\[Omega]z", " ", 
                 RowBox[{"Cos", "[", "u", "]"}], " ", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{"h", " ", "r", " ", "\[Omega]z", " ", 
                 RowBox[{"Sin", "[", "u", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                 "\[Omega]z", " ", 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{
                "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]y", " ", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"h", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Cos", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                 " ", "\[Omega]y"}], "+", 
                RowBox[{
                "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z", " ", 
                 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"h", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Cos", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   RowBox[{"Cos", "[", "u", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "u", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "vy"}], "+", 
            RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "\[Omega]x", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"l", " ", "u", " ", "\[Omega]x", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z",
              " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "h", " ", "n", " ", "\[Pi]", " ", 
                "r", " ", "\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                "\[Omega]z", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z",
              " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]x"}], " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"\[Omega]z", " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "l"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"vz", "-", 
               RowBox[{"h", " ", "r", " ", "\[Omega]y", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{"h", " ", "r", " ", "\[Omega]x", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", "r", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]x"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"\[Omega]y", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Omega]x"}], " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"vx", "-", 
                RowBox[{"r", " ", "\[Omega]z", " ", 
                 RowBox[{"Cos", "[", "u", "]"}], " ", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{"h", " ", "r", " ", "\[Omega]z", " ", 
                 RowBox[{"Sin", "[", "u", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                 "\[Omega]z", " ", 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{
                "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]y", " ", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"h", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Cos", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                 " ", "\[Omega]y"}], "+", 
                RowBox[{
                "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z", " ", 
                 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"h", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Cos", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   RowBox[{"Cos", "[", "u", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "u", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "vy"}], "+", 
            RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "\[Omega]x", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"l", " ", "u", " ", "\[Omega]x", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z",
              " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "h", " ", "n", " ", "\[Pi]", " ", 
                "r", " ", "\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                "\[Omega]z", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z",
              " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]x"}], " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"\[Omega]z", " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "l"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"vz", "-", 
               RowBox[{"h", " ", "r", " ", "\[Omega]y", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{"h", " ", "r", " ", "\[Omega]x", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", "r", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]x"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"\[Omega]y", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Omega]x"}], " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "u", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "u", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"vx", "-", 
                RowBox[{"r", " ", "\[Omega]z", " ", 
                 RowBox[{"Cos", "[", "u", "]"}], " ", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{"h", " ", "r", " ", "\[Omega]z", " ", 
                 RowBox[{"Sin", "[", "u", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                 "\[Omega]z", " ", 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{
                "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]y", " ", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"h", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Cos", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                 " ", "\[Omega]y"}], "+", 
                RowBox[{
                "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z", " ", 
                 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"h", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Cos", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   RowBox[{"Cos", "[", "u", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "u", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "vy"}], "+", 
            RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "\[Omega]x", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"l", " ", "u", " ", "\[Omega]x", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z",
              " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "h", " ", "n", " ", "\[Pi]", " ", 
                "r", " ", "\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                "\[Omega]z", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z",
              " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]x"}], " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"\[Omega]z", " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "l"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"vz", "-", 
               RowBox[{"h", " ", "r", " ", "\[Omega]y", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{"h", " ", "r", " ", "\[Omega]x", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", "r", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]x"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"\[Omega]y", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Omega]x"}], " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"td", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["r", "2"]}]}]], 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"l", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "h"}], " ", 
                  RowBox[{"Cos", "[", "u", "]"}], " ", 
                  RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Sin", "[", "u", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"]}]}]], 
       RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
          RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Sin", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
                RowBox[{
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"h", " ", 
              RowBox[{"Cos", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"]}]}]], 
       RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
           RowBox[{"Cos", "[", "u", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
          RowBox[{"l", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
          RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Sin", "[", "u", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ff", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["r", "2"]}]}]]], "l", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", "n", " ", "\[Pi]", " ", "r", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"8", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
         RowBox[{"4", " ", "l", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
         RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"4", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], "l", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "h"}], " ", "n", " ", "\[Pi]", " ", "r"}], "+", 
         RowBox[{"3", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
         RowBox[{"2", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[Theta]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
         RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]f", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", "n", " ", "\[Pi]", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], "r", " ", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "h", " ", "l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", 
               RowBox[{"n", " ", "\[Pi]", " ", "r"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", 
               RowBox[{"n", " ", "\[Pi]", " ", "r"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["l", "2"]}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["l", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"2", " ", "h", " ", "l", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[Psi]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"12", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"l", "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"l", "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r"}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "h", " ", "l", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l", "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["l", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"3", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
         RowBox[{"2", " ", "h", " ", "l", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", "n", " ", "\[Pi]"}]], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Alpha]n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "h", " ", "l", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l", "2"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}]], "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"48", " ", 
             SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", "r", " ", 
             
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "h", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"l", "-", 
                    RowBox[{"n", " ", "\[Pi]", " ", "r"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"l", "+", 
                    RowBox[{"n", " ", "\[Pi]", " ", "r"}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["l", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["l", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", "l", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"3", " ", "\[Psi]"}], "]"}]}], "-", 
                  RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["l", "2"], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", "l", " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "l", " ", "n", " ", "\[Pi]", " ", 
                "r", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{"2", " ", "h", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["l", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["l", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}],
                    " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"3", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", "n", " ", "\[Pi]"}]], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Alpha]n"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}], "+", 
            RowBox[{"6", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]], "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "n", " ", "\[Pi]", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"h", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"3", " ", "\[Psi]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", "h", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"4", " ", "h", " ", "l", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}]}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], "+", 
            
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", "r", " ", 
             
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r\[Psi]", "=", 
   RowBox[{
    SqrtBox["2"], " ", "a", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}]]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rg", "=", 
    RowBox[{
     FractionBox["a", 
      SqrtBox["3"]], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}]}]]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fh", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"], " ", "vx", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"], " ", "vx", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "\[Alpha]n"}], "+", 
            RowBox[{"3", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
          "\[Omega]x"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["l", "2"], " ", "vx"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "vx"}], "+", 
               RowBox[{
               "12", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["l", "2"], " ", "vz"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "vz"}], "-", 
               RowBox[{"3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", "vx"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "vx"}], "-", 
                  RowBox[{
                  "3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", "vy"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "vy"}], "-", 
                  RowBox[{
                  "3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[Omega]x", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{"2", " ", "\[Omega]z", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
            RowBox[{"8", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}],
              " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"32", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l", "2"], " ", "vy", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"], " ", "vy", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Alpha]n"}], "+", 
               RowBox[{"3", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
            RowBox[{"h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
             "\[Omega]y"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["l", "2"], " ", "vy"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "vy"}], "+", 
               RowBox[{
               "12", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["l", "2"]}], " ", "vz"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "vz"}], "+", 
               RowBox[{"3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["l", "2"]}], " ", "vy"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "vy"}], "+", 
                  RowBox[{
                  "3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", "vx"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "vx"}], "-", 
                  RowBox[{
                  "3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Omega]y", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{"2", " ", "\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"8", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"8", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"], " ", "vz", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "+", "\[Alpha]t"}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"], " ", "vz", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], "+", 
         RowBox[{"4", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", "\[Omega]z"}],
          "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l", "2"], " ", "vz"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"], " ", "vz"}], "-", 
            RowBox[{"3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", "\[Omega]z"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["l", "2"]}], " ", "vy"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "vy"}], "+", 
                  RowBox[{
                  "3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", "vx"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "vx"}], "-", 
                  RowBox[{
                  "3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
            RowBox[{"2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ch", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"h", " ", 
                  RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                  RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Cos", "[", "u", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                  RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                 RowBox[{"h", " ", 
                  RowBox[{"Sin", "[", "u", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}]}], ",", 
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"h", " ", 
                  RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                  RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Cos", "[", "u", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                  RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                 RowBox[{"h", " ", 
                  RowBox[{"Sin", "[", "u", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], "2"]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cht", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}]]}], "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}]}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "h", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "u", "]"}], "3"], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "u", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["h", "2"], " ", "n", " ", "\[Pi]", " ", "r", " ", 
             
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{"l", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], "-", 
            
            RowBox[{"l", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}]}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Psi]", "]"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["h", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["h", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["h", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "-", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["h", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["h", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "+", 
               
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{"4", " ", "h", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Sin", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
            "2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
            "2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "-", 
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "+", 
               
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["h", "2"], " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"]}], "+", 
                  RowBox[{"h", " ", 
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}]]}], "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}]}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "h", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "u", "]"}], "3"], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "u", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["h", "2"], " ", "n", " ", "\[Pi]", " ", "r", " ", 
             
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}]}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Psi]", "]"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"l", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}]}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["h", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["h", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["h", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{"h", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["h", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["h", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "h", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"4", " ", "h", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["l", "2"]}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                    "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["l", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
            "2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
            "2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["h", "2"], " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"]}], "+", 
                  RowBox[{"h", " ", 
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["h", "2"], " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}]]}], "r", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}]}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "l"}], " ", 
          RowBox[{"Cos", "[", "u", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Psi]", "]"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "u", "]"}], "2"], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
               RowBox[{"u", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]h", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"n", " ", "\[Pi]"}]], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]", " ", "r"}], "-", 
               RowBox[{"2", " ", "h", " ", "l", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Omega]y"}], " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]x"}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "h", " ", "r", " ", "\[Omega]z", 
                   " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"l", " ", "n", " ", "\[Pi]", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "6", " ", "h", " ", "l", " ", "r", " ", "\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"n", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["l", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Omega]x"}], 
                  "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{
            "6", " ", "h", " ", "l", " ", "r", " ", "\[Omega]z", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["l", "2"], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Omega]z", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          FractionBox["1", "8"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "vx"}], 
               "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                "\[Omega]x"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}]}], "-", 
            
            RowBox[{"9", " ", "l", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]x"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Phi]", "-", "\[Psi]"}], ")"}]}], "]"}]}], "-", 
            RowBox[{
            "12", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             "vx", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", "\[Omega]x", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "-", 
            RowBox[{
            "18", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             "vx", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Phi]", "+", "\[Psi]"}], ")"}]}], "]"}]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", "\[Omega]x", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Phi]", "+", "\[Psi]"}], ")"}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "12"}], " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "vz"}], "-", 
                  RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]z"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "36"}], " ", "h", " ", "l", " ", "n", " ", 
                   "\[Pi]", " ", "vy"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   "\[Omega]y"}], "+", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]y"}], "+", 
                  RowBox[{"3", " ", "l", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], "+", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "36", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   "vx"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   "\[Omega]x"}], "-", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]x"}], "-", 
                  RowBox[{"3", " ", "l", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx"}], "+", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]x"}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "18", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   "vz"}], "+", 
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   "\[Omega]z"}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]z"}]}], ")"}]}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vz"}], 
                  "+", 
                  RowBox[{"3", " ", "l", " ", "\[Omega]z"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{"12", " ", "l", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"l", " ", "vy"}], "-", 
                    RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "l"}], " ", "vx"}], "+", 
                    RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{
            "72", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             "vy", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", "\[Omega]y", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "r", " ", "\[Omega]y", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "3"], " ", "\[Omega]y", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["l", "2"], " ", "vz", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "-", "\[Psi]"}], "]"}]}], "-", 
            RowBox[{
            "18", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             "vy", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Phi]", "-", "\[Psi]"}], ")"}]}], "]"}]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", "\[Omega]y", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Phi]", "-", "\[Psi]"}], ")"}]}], "]"}]}], "+", 
            RowBox[{"24", " ", "l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "vy"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "l"}], " ", "vx"}], "+", 
                    RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vz"}], 
                  "+", 
                  RowBox[{"3", " ", "l", " ", "\[Omega]z"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", "l", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "vz"}], "-", 
                  RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]z"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx"}], 
                  "+", 
                  RowBox[{"3", " ", "l", " ", "\[Omega]x"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "12"}], " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "vy"}], "-", 
                  RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "18"}], " ", "h", " ", "l", " ", "n", " ", 
                   "\[Pi]", " ", "vx"}], "-", 
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   "\[Omega]x"}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]x"}], "+", 
                  RowBox[{"6", " ", "l", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], "+", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["l", "2"], " ", "vz", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "+", "\[Psi]"}], "]"}]}], "-", 
            RowBox[{"9", " ", "l", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Phi]", "+", "\[Psi]"}], ")"}]}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"96", " ", "n", " ", "\[Pi]", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", "l", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "l", " ", "n", " ", "\[Pi]", " ", "vz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], "-", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]n", " ", 
             "\[Omega]z"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "2", " ", "l", " ", "n", " ", "\[Pi]", " ", "vz", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}]}], "+", 
               RowBox[{"h", " ", 
                SuperscriptBox["l", "2"], " ", "\[Alpha]n", " ", 
                "\[Omega]z"}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]n", "-", 
                  RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}], " ", 
                "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "vy", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}]}], "+", 
                   RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], 
                    " ", "\[Omega]y"}]}], ")"}]}], " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "vx", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], 
                   " ", "\[Omega]x"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"4", " ", "n", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", "vy", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]n", "+", 
                  RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", "\[Alpha]t"}], "+", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Alpha]n", "+", 
                    RowBox[{"3", " ", "\[Alpha]t"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", "\[Omega]y"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "18", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "vy", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "\[Alpha]n"}], "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Omega]y"}]}], ")"}], 
             " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "18", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "vy", 
                " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]n", "-", 
                  RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}], " ", 
                "\[Omega]y"}], "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   "\[Alpha]n"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   "\[Alpha]t"}]}], ")"}], " ", "\[Omega]y"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "36", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "vz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Alpha]n", "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["l", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                    RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                    ")"}]}]}], ")"}], " ", "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "18", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "vx"}], 
               "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                "\[Omega]x"}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", "l", " ", "n", " ", "\[Pi]", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], 
               "+", 
               RowBox[{"6", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vz"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]x"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]n", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", "h", " ", "l", " ", "r", " ", 
             "\[Omega]z", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["l", "2"], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], " ", "\[Omega]y"}],
                "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", "\[Omega]y", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["l", "2"], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Omega]x", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"48", " ", "h", " ", "l", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]n", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Omega]x", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"\[Omega]y", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
         RowBox[{"48", " ", "l", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "2", " ", "l", " ", "n", " ", "\[Pi]", " ", "vz", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}]}], "+", 
               RowBox[{"h", " ", 
                SuperscriptBox["l", "2"], " ", "\[Alpha]n", " ", 
                "\[Omega]z"}], "+", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Alpha]t", " ", 
                "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "l"}], " ", "vx"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "vx"}], "-", 
                  RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "vy"}], "-", 
                  RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
         RowBox[{"12", " ", "l", " ", "n", " ", "\[Pi]", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]x"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vz"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"24", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"n", " ", "\[Pi]"}]], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l", "2"], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Omega]z"}], "+", 
            
            RowBox[{"12", " ", "h", " ", "l", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Omega]y", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l", "2"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"12", " ", "h", " ", "l", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "l", " ", "\[Omega]z"}], "+", 
                  RowBox[{"n", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "h", " ", "vz"}], "+", 
                    RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "\[Omega]z"}]}],
                     ")"}]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vz"}], 
                  "+", 
                  RowBox[{"3", " ", "l", " ", "\[Omega]z"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "l"}], " ", "vy"}], "+", 
                    RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"l", " ", "vx"}], "-", 
                    RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"24", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]y", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "32", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", 
                " ", "\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"16", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", "l", " ", "vz"}], "+", 
                  RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]z"}], "+", 
                  RowBox[{"h", " ", "l", " ", "r", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Omega]y"}], " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "h", " ", "l", " ", "n", " ", 
                    "\[Pi]", " ", "vy"}], "-", 
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", "\[Omega]y"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "6", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                    "vx"}], "+", 
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", "\[Omega]x"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx", " ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]x", " ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{
               "16", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", 
                " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]y", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "l", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "vz", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Omega]y"}], " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"3", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx"}], "+", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]x"}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], "+", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"resTen", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Alpha]n"}], "+", 
              RowBox[{"3", " ", "\[Alpha]t"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"8", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}], "+", 
           RowBox[{"4", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}], "-", 
           RowBox[{"4", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", "h", " ", "n", " ", "\[Pi]", " ", "r", 
            " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]], 
          RowBox[{"l", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "l", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
             RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
             RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Alpha]n"}], "+", 
              RowBox[{"3", " ", "\[Alpha]t"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"8", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
              RowBox[{"2", " ", "l", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
           RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"8", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r"}], "+", 
           RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "l", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
           RowBox[{"4", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"l", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
            RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]n", "+", "\[Alpha]t"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]]}]], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "l", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
              RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{"l", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "l", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
              RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{"l", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"l", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "h", " ", "n", " ", "\[Pi]", " ", "r", 
            " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"8", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"96", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "\[Alpha]n"}], "+", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                  "\[Alpha]n"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                  "\[Alpha]t"}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                    "\[Alpha]n"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                    "\[Alpha]t"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "-", 
           RowBox[{"48", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}], "+", 
           RowBox[{"48", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"48", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                  "\[Alpha]n"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                  "\[Alpha]t"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"12", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
           RowBox[{"24", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"12", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "h", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
               
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], ")"}], 
               " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
              RowBox[{"6", " ", "h", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
               
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"n", " ", "\[Pi]", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", "h", " ", "n", " ", "\[Pi]", " ", "r", 
            " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"8", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "l", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
              RowBox[{"3", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"96", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
           RowBox[{"48", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"6", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
                 RowBox[{"4", " ", "h", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], 
                  " ", 
                  RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                  RowBox[{"Sin", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"12", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"48", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "+", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "\[Alpha]t"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "+", 
                    RowBox[{"3", " ", "\[Alpha]t"}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "\[Alpha]n"}], "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["l", "2"], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["l", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]n"}], 
              "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                    RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{"24", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
           RowBox[{"24", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"12", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
           RowBox[{"n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
           RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]], 
          RowBox[{"l", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "l", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
             RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
             RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"l", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
            RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"l", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"12", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "h", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
               
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], ")"}], 
               " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
              RowBox[{"6", " ", "h", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
               
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"n", " ", "\[Pi]", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"12", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
           RowBox[{"n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
           RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"24", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "+", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
              RowBox[{"2", " ", "h", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
               
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rg2", "=", 
   FractionBox[
    RowBox[{"a", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"18", "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["a", "4"]}], ")"}], " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "237"}], "-", 
           RowBox[{"118", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1331"}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{"216", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "52"}], "+", 
           RowBox[{"39", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["\[Pi]", "8"]}], "+", 
        RowBox[{"1296", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           SuperscriptBox["a", "2"]}], ")"}], " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["\[Pi]", "10"]}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["a", "10"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15"}], "+", 
           SuperscriptBox["a", "2"]}], ")"}], " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "117"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"101", "+", 
           RowBox[{"62", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"67", "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["\[Pi]", "8"]}], "+", 
        RowBox[{"864", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           SuperscriptBox["a", "2"]}], ")"}], " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["\[Pi]", "10"]}]}]]]}], 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rg2\[Psi]", "=", 
   FractionBox[
    RowBox[{"a", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"18", "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["a", "4"]}], ")"}], " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "237"}], "-", 
           RowBox[{"118", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1331"}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{"216", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "52"}], "+", 
           RowBox[{"39", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["\[Pi]", "8"]}], "+", 
        RowBox[{"1296", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           SuperscriptBox["a", "2"]}], ")"}], " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["\[Pi]", "10"]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["a", "6"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"39", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"55", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["a", "2"]}], ")"}], " ", 
            SuperscriptBox["n", "6"], " ", 
            SuperscriptBox["\[Pi]", "6"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox["a", "8"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             SuperscriptBox["a", "2"]}], ")"}], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"]}]}], ")"}], " ", 
           SuperscriptBox["n", "4"], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"43", "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["a", "2"]}]}], ")"}], " ", 
           SuperscriptBox["n", "6"], " ", 
           SuperscriptBox["\[Pi]", "6"]}], "+", 
          RowBox[{"432", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             SuperscriptBox["a", "2"]}], ")"}], " ", 
           SuperscriptBox["n", "8"], " ", 
           SuperscriptBox["\[Pi]", "8"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["a", "6"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"39", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "2"]}]}], ")"}], " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"55", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "2"]}]}], ")"}], " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox["\[Pi]", "4"]}], "+", 
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["a", "2"]}], ")"}], " ", 
              SuperscriptBox["n", "6"], " ", 
              SuperscriptBox["\[Pi]", "6"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]]]}], 
    SqrtBox["6"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cn", "=", 
    RowBox[{"2", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}]}]]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"transform", "[", "v_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", ".", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ",", 
    RowBox[{"v", ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", "0"}], "}"}]}], ",", 
    RowBox[{"v", ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "}"}]}]}], "}"}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.764786679381027*^9, 3.764786761382251*^9}, {
   3.764786801688282*^9, 3.764786814822598*^9}, {3.7647868533758163`*^9, 
   3.764786853909821*^9}, {3.7647879039231253`*^9, 3.76478791728139*^9}, 
   3.764787962992568*^9, {3.764788430746519*^9, 3.7647884334354897`*^9}, {
   3.764791722835112*^9, 3.764791751299489*^9}, {3.76488015475524*^9, 
   3.764880167163371*^9}, {3.765120880075922*^9, 3.765120894647397*^9}, {
   3.765121157106802*^9, 3.76512120164604*^9}, 3.765121479626609*^9, {
   3.765122117403768*^9, 3.7651221176570673`*^9}, 3.7652891659137993`*^9, {
   3.765291427076078*^9, 3.765291470369808*^9}, {3.765291501050164*^9, 
   3.765291510778336*^9}, 3.7652921273153763`*^9, {3.76529296903542*^9, 
   3.765292996906129*^9}, 3.765293825698454*^9, {3.7652941763800497`*^9, 
   3.765294194187543*^9}, 3.765296165887988*^9, {3.7652964192021427`*^9, 
   3.765296485924662*^9}, {3.7652965820897493`*^9, 3.765296582267707*^9}, {
   3.7653062910972757`*^9, 3.765306300939207*^9}, {3.7653654817741747`*^9, 
   3.765365490131036*^9}, 3.765369119973222*^9, {3.7653691506920652`*^9, 
   3.765369152664328*^9}, {3.7653693534609137`*^9, 3.7653693545002527`*^9}, 
   3.765372621151986*^9, {3.7653733362254753`*^9, 3.7653733367792807`*^9}, {
   3.765373449868573*^9, 3.76537346429154*^9}, 3.765373609744096*^9, 
   3.765373672821558*^9, {3.765377805001094*^9, 3.765377810242474*^9}, {
   3.7653780514199533`*^9, 3.765378056968979*^9}, 3.765378122733461*^9, {
   3.7653786599445868`*^9, 3.765378665300726*^9}, {3.765382861029543*^9, 
   3.765382865426436*^9}, {3.765394059066313*^9, 3.765394080537106*^9}, 
   3.765394112415574*^9, {3.765394148941431*^9, 3.765394193228321*^9}, {
   3.7725522840231133`*^9, 3.7725522889599257`*^9}, {3.772552352419407*^9, 
   3.7725523602877083`*^9}, {3.7947615131633253`*^9, 3.794761529985379*^9}, 
   3.7947615772820044`*^9, {3.7947618716868057`*^9, 3.794761873844741*^9}, {
   3.7947669907684937`*^9, 3.794766992850222*^9}, 3.794767131992531*^9, {
   3.794771682186516*^9, 3.7947716863395433`*^9}, {3.7947736474021063`*^9, 
   3.7947736661006193`*^9}, {3.7947739826983013`*^9, 3.794773986287229*^9}, {
   3.794775820943174*^9, 3.7947758220255823`*^9}, {3.794775867618235*^9, 
   3.794775873218708*^9}, {3.7948450371768017`*^9, 3.794845042006377*^9}, 
   3.794854880650507*^9, {3.79485757149651*^9, 3.794857579175902*^9}, {
   3.794859228826593*^9, 3.7948592374770403`*^9}, {3.794913389646865*^9, 
   3.794913407748199*^9}, {3.79491370067733*^9, 3.7949137038957577`*^9}, {
   3.794915192651804*^9, 3.794915228378875*^9}, {3.794916302157226*^9, 
   3.7949163411169252`*^9}, {3.794919291921124*^9, 3.7949192928367777`*^9}, {
   3.794919336123672*^9, 3.7949193440565357`*^9}, {3.794923180728128*^9, 
   3.794923200641416*^9}, {3.7949232641189537`*^9, 3.7949232767144537`*^9}, 
   3.794923321323408*^9, {3.794923796770142*^9, 3.794923804041511*^9}, 
   3.794924321101035*^9, {3.79493206004298*^9, 3.794932062649724*^9}, {
   3.7949351778656893`*^9, 3.794935198907961*^9}, {3.7951855210265093`*^9, 
   3.795185545138998*^9}, {3.795185583827262*^9, 3.795185584736421*^9}, {
   3.795201696839263*^9, 3.795201697126899*^9}, {3.796472589195012*^9, 
   3.796472591899982*^9}, {3.796497077714312*^9, 3.796497081459832*^9}, {
   3.7966686541419353`*^9, 3.796668657366529*^9}, {3.796668768638948*^9, 
   3.796668782176465*^9}, {3.796669024465392*^9, 3.796669025308515*^9}, {
   3.7971751670763597`*^9, 3.7971751691468973`*^9}, {3.7971792755060062`*^9, 
   3.7971792761492567`*^9}, {3.7971795220482616`*^9, 3.797179553640016*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"2b421568-eb19-4ab7-b1e4-6721724b961d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Styling", "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.5534439656001916`*^9, 3.553443974275688*^9}, {
  3.7647825631562843`*^9, 3.764782563717169*^9}, {3.764791556392168*^9, 
  3.764791557481052*^9}, {3.76539097406954*^9, 3.765390978690975*^9}, {
  3.7653910290532637`*^9, 3.76539103223915*^9}, {3.7653916410668173`*^9, 
  3.765391641193881*^9}, {3.765392524837533*^9, 3.765392542245612*^9}, {
  3.765392574225431*^9, 3.765392584995661*^9}, {3.794924430392044*^9, 
  3.794924449207386*^9}},
 FontFamily->"Times",ExpressionUUID->"7be89c64-1b24-44e7-b75c-639a9ff15aeb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{
    RowBox[{"Text", "@", 
     RowBox[{"Style", "[", 
      RowBox[{"#", ",", "Bold", ",", "Black", ",", "18", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], "&"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tsc", "[", 
    RowBox[{"str_", ",", "col_"}], "]"}], "=", 
   RowBox[{"Text", "@", 
    RowBox[{"Style", "[", 
     RowBox[{"str", ",", "Bold", ",", "col", ",", "18", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tssc", "[", 
    RowBox[{"str_", ",", "sz_", ",", "col_"}], "]"}], "=", 
   RowBox[{"Text", "@", 
    RowBox[{"Style", "[", 
     RowBox[{"str", ",", "Bold", ",", "col", ",", "sz", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cs", "=", 
    RowBox[{"ColorData", "[", 
     RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mx", "[", 
     RowBox[{"l_", ",", "r_"}], "]"}], "=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"l", "/", "2"}], ")"}], "2"]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"blank", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", "}"}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.764786679381027*^9, 3.764786761382251*^9}, {
   3.764786801688282*^9, 3.764786814822598*^9}, {3.7647868533758163`*^9, 
   3.764786853909821*^9}, {3.7647879039231253`*^9, 3.76478791728139*^9}, 
   3.764787962992568*^9, {3.764788430746519*^9, 3.7647884334354897`*^9}, {
   3.764791722835112*^9, 3.764791751299489*^9}, {3.76488015475524*^9, 
   3.764880167163371*^9}, {3.765120880075922*^9, 3.765120894647397*^9}, {
   3.765121157106802*^9, 3.76512120164604*^9}, 3.765121479626609*^9, {
   3.765122117403768*^9, 3.7651221176570673`*^9}, {3.7652891659137993`*^9, 
   3.765289169338188*^9}, {3.765289203564972*^9, 3.7652892036873417`*^9}, {
   3.794922485045714*^9, 3.7949225023745527`*^9}, {3.794924418126134*^9, 
   3.7949244198625937`*^9}, 3.794926650189309*^9, {3.794930414738151*^9, 
   3.794930428582863*^9}, {3.795185589589664*^9, 3.795185589752674*^9}, {
   3.79586947712118*^9, 3.795869491107396*^9}, {3.796474638575329*^9, 
   3.796474654531372*^9}, {3.796474718621874*^9, 3.7964747187390413`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"0c02fab6-a7ac-4dcd-ad25-4e11e7edbbdc"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Helix Parameterization and Orientation", "Section",
 CellChangeTimes->{{3.5534439656001916`*^9, 3.553443974275688*^9}, {
  3.7653926604911537`*^9, 3.765392663046404*^9}, {3.794915111073163*^9, 
  3.7949151122992773`*^9}},
 FontFamily->"Times",ExpressionUUID->"fffc8975-1a54-48b5-9479-17dcbf8b0690"],

Cell[TextData[{
 "Parametric equation for a helix of length ",
 Cell[BoxData[
  FormBox["\[ScriptL]", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "326cfac7-8be5-45ea-ad67-9cac947084be"],
 ", radius ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f80b915d-b07c-44cb-8632-d7735c481fa0"],
 ", and ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "35973e8a-35f5-4d39-a830-9c9c023ecb33"],
 " turns - aligned along ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["y", "^"], " "}], TraditionalForm]],ExpressionUUID->
  "b5b26f08-6b9a-4dbe-b293-719b6a633abd"],
 ". ",
 Cell[BoxData[
  FormBox[
   RowBox[{"h", "=", 
    RowBox[{"1", 
     RowBox[{"(", 
      RowBox[{"h", "=", 
       RowBox[{"-", "1"}]}], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d78e554f-7286-4aea-904e-181894b21375"],
 " defines a left(right)-handed helix. This will serve as the initial helix \
which we will use in future calculations."
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.764792036806368*^9, 3.764792044419808*^9}, {
   3.765384260968437*^9, 3.7653842725635757`*^9}, {3.7949138849164267`*^9, 
   3.7949139234263372`*^9}, {3.794915040321447*^9, 3.794915042908594*^9}, 
   3.794915097748179*^9, {3.795870877517671*^9, 3.795870880939802*^9}, {
   3.795870930710301*^9, 3.795870941147767*^9}, {3.7958710211968403`*^9, 
   3.795871081852542*^9}, {3.795871195970723*^9, 3.795871197018886*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"7c5facb2-5828-4fd5-af04-5932f4facce9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H0", "[", 
     RowBox[{"h_", ",", "r_", ",", "l_", ",", "n_", ",", "u_"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", " ", 
       RowBox[{"Cos", "[", "u", "]"}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{"l", " ", "u"}], 
        RowBox[{"2", "\[Pi]", " ", "n"}]], "-", 
       FractionBox["l", "2"]}], ",", 
      RowBox[{"h", " ", "r", " ", 
       RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Cl", "[", 
      RowBox[{"r_", ",", "l_", ",", "n_"}], "]"}], "=", 
     RowBox[{"cl", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"ArcLength", "[", 
         RowBox[{
          RowBox[{"H0", "[", 
           RowBox[{"1", ",", "r", ",", "l", ",", "n", ",", "u"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"n", ">", "0"}]}], "]"}]}]}], ";"}], "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Countour", " ", "Length"}], " ", "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"ts", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\"\<H\>\"", "0"], "[", "u", 
        StyleBox["]",
         FontSlant->"Italic"]}], " ", "==", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{
         RowBox[{"H0", "[", 
          RowBox[{"h", ",", "r", ",", "\[ScriptL]", ",", "n", ",", "u"}], 
          "]"}], ",", 
         RowBox[{"TableHeadings", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "[", "u", "]"}], ",", 
              RowBox[{"y", "[", "u", "]"}], ",", 
              RowBox[{"z", "[", "u", "]"}]}], "}"}], ",", "None"}], "}"}]}]}],
         "]"}]}], ")"}], "//", "TraditionalForm"}], "]"}], ",", 
   RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5542072449469843`*^9, 3.554207254977558*^9}, 
   3.554209983626628*^9, {3.554210278052468*^9, 3.554210469434414*^9}, 
   3.5542106118755617`*^9, {3.5542187049054565`*^9, 3.5542187335830965`*^9}, {
   3.554465103950192*^9, 3.554465267141526*^9}, {3.5544666570610247`*^9, 
   3.554466731019255*^9}, {3.5544670557698298`*^9, 3.554467060132079*^9}, {
   3.5544673945932093`*^9, 3.5544673965923233`*^9}, {3.5544810090629125`*^9, 
   3.5544810618789334`*^9}, {3.5593144957034364`*^9, 3.5593145016847787`*^9}, 
   3.7119815325348454`*^9, {3.711981633011857*^9, 3.711981633930447*^9}, {
   3.711983032029579*^9, 3.711983043892931*^9}, {3.711983121566641*^9, 
   3.7119831343955593`*^9}, {3.764762113624798*^9, 3.764762195984565*^9}, {
   3.764765085928363*^9, 3.764765094655357*^9}, {3.764765172593463*^9, 
   3.7647651726871643`*^9}, {3.764765441381662*^9, 3.764765567192202*^9}, {
   3.764768179921324*^9, 3.764768220806636*^9}, {3.7647682875119123`*^9, 
   3.764768368770438*^9}, {3.7647920159105577`*^9, 3.7647920163164577`*^9}, {
   3.765122549262067*^9, 3.7651225507763147`*^9}, {3.765289217446642*^9, 
   3.765289227511344*^9}, {3.765289333194363*^9, 3.765289334742921*^9}, {
   3.765289388156499*^9, 3.765289411601019*^9}, {3.7652894988805037`*^9, 
   3.765289500163583*^9}, {3.76529068150384*^9, 3.765290683554264*^9}, {
   3.765392043062387*^9, 3.765392050437879*^9}, {3.765392085054427*^9, 
   3.765392098248424*^9}, {3.765392166403804*^9, 3.765392166682064*^9}, {
   3.794841427723419*^9, 3.794841428535234*^9}, {3.794845505026482*^9, 
   3.7948455489249573`*^9}, 3.79491935860876*^9, {3.7958713041800213`*^9, 
   3.7958713053475*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"08dbda83-803e-401a-add1-97f2145602e7"],

Cell[TextData[{
 "Note that the main text uses a slightly different convention, \
parameterizing the helix with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["u", "p"], "=", 
     RowBox[{"2", "\[Pi]"}]}], "\[InvisibleComma]", "n", "\[InvisibleComma]", 
    
    RowBox[{"u", "/", 
     SubscriptBox["\[ScriptL]", "c"]}]}], TraditionalForm]],ExpressionUUID->
  "ab3b5fc9-61f4-4572-bb0d-39d203dfa63f"],
 " with the helix center shifted in the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"+", 
    OverscriptBox["y", "^"], " "}], TraditionalForm]],ExpressionUUID->
  "e49c6c83-9bd1-4f44-8db4-d88d7406a917"],
 " direction by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptL]", "/", "2"}], TraditionalForm]],ExpressionUUID->
  "b1f9908d-92bc-4ab7-a4fe-0d1df8bd0c09"],
 ". ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptL]", "c"], "=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[ScriptL]", "2"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "2"]}]}]]}], TraditionalForm]],ExpressionUUID->
  "38c00ac4-6a67-46da-9f7b-76a5f4bd0150"],
 " is the contour length of the helix. The convention in this supplement is \
chosen for computational considerations."
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.764765662298951*^9, 3.764765697529395*^9}, {
   3.794913934353109*^9, 3.794913941001348*^9}, {3.794914001202654*^9, 
   3.7949140064662933`*^9}, {3.7949141067713423`*^9, 3.794914113913229*^9}, {
   3.794914463454625*^9, 3.794914473169723*^9}, {3.794914535251727*^9, 
   3.794914778987032*^9}, {3.794914866670933*^9, 3.794914914141531*^9}, {
   3.794914945304594*^9, 3.794914975788872*^9}, {3.795871202777935*^9, 
   3.795871204427438*^9}, {3.7958713110615*^9, 3.7958713120114937`*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"b9917c2a-2571-4cab-a141-7ee698aa0e65"],

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"ts", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\"\<H\>\"", "0", "p"], "[", "u", 
        StyleBox["]",
         FontSlant->"Italic"]}], " ", "==", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"2", "\[Pi]", " ", "n", " ", "u"}], ",", 
                "TraditionalForm"}], "]"}], "<>", 
              "\"\</\!\(\*SubscriptBox[\(\[ScriptL]\), \(c\)]\)\>\""}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"\[ScriptL]", " ", "u"}], ",", "TraditionalForm"}], 
             "]"}], "<>", 
            "\"\</\!\(\*SubscriptBox[\(\[ScriptL]\), \(c\)]\)\>\""}], ",", 
           " ", 
           RowBox[{"r", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"2", "\[Pi]", " ", "n", " ", "u"}], ",", 
                "TraditionalForm"}], "]"}], "<>", 
              "\"\</\!\(\*SubscriptBox[\(\[ScriptL]\), \(c\)]\)\>\""}], 
             "]"}]}]}], "}"}], ",", 
         RowBox[{"TableHeadings", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "[", "u", "]"}], ",", 
              RowBox[{"y", "[", "u", "]"}], ",", 
              RowBox[{"z", "[", "u", "]"}]}], "}"}], ",", "None"}], "}"}]}]}],
         "]"}]}], ")"}], "//", "TraditionalForm"}], "]"}], ",", 
   RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5542072449469843`*^9, 3.554207254977558*^9}, 
   3.554209983626628*^9, {3.554210278052468*^9, 3.554210469434414*^9}, 
   3.5542106118755617`*^9, {3.5542187049054565`*^9, 3.5542187335830965`*^9}, {
   3.554465103950192*^9, 3.554465267141526*^9}, {3.5544666570610247`*^9, 
   3.554466731019255*^9}, {3.5544670557698298`*^9, 3.554467060132079*^9}, {
   3.5544673945932093`*^9, 3.5544673965923233`*^9}, {3.5544810090629125`*^9, 
   3.5544810618789334`*^9}, {3.5593144957034364`*^9, 3.5593145016847787`*^9}, 
   3.7119815325348454`*^9, {3.711981633011857*^9, 3.711981633930447*^9}, {
   3.711983032029579*^9, 3.711983043892931*^9}, {3.711983121566641*^9, 
   3.7119831343955593`*^9}, {3.764762113624798*^9, 3.764762195984565*^9}, {
   3.764765085928363*^9, 3.764765094655357*^9}, {3.764765172593463*^9, 
   3.7647651726871643`*^9}, {3.764765441381662*^9, 3.764765567192202*^9}, {
   3.764768179921324*^9, 3.764768220806636*^9}, {3.7647682875119123`*^9, 
   3.764768368770438*^9}, {3.7647920159105577`*^9, 3.7647920163164577`*^9}, {
   3.765122549262067*^9, 3.7651225507763147`*^9}, {3.765289217446642*^9, 
   3.765289227511344*^9}, {3.765289333194363*^9, 3.765289334742921*^9}, {
   3.765289388156499*^9, 3.765289411601019*^9}, {3.7652894988805037`*^9, 
   3.765289500163583*^9}, {3.76529068150384*^9, 3.765290683554264*^9}, {
   3.765392043062387*^9, 3.765392050437879*^9}, {3.765392085054427*^9, 
   3.765392098248424*^9}, {3.765392166403804*^9, 3.765392166682064*^9}, {
   3.794841427723419*^9, 3.794841428535234*^9}, {3.794845505026482*^9, 
   3.7948455489249573`*^9}, {3.794914136447996*^9, 3.7949141442481318`*^9}, {
   3.7949143503061457`*^9, 3.7949144474796457`*^9}, {3.794914786764045*^9, 
   3.794914852969284*^9}, {3.7958713285563517`*^9, 3.795871342556131*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"04fc7267-31e7-4a6a-8513-145bcb62f86f"],

Cell["\<\
Visualization of initial helix constructed from discrete beads, as used in \
simulations\
\>", "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.764765662298951*^9, 3.764765697529395*^9}, {
   3.794913934353109*^9, 3.794913941001348*^9}, {3.794914001202654*^9, 
   3.7949140064662933`*^9}, {3.7949141067713423`*^9, 3.7949141108261414`*^9}, 
   3.794914921736285*^9},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9b9c9294-a75e-43e8-b7c4-14c234f98db6"],

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "step", "}"}], ",", 
     RowBox[{
      RowBox[{"step", "=", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"n", "/", 
         RowBox[{"Cl", "[", 
          RowBox[{"r", ",", "l", ",", "n"}], "]"}]}]}]}], ";", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"ListPointPlot3D", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"H0", "[", 
             RowBox[{"h", ",", "r", ",", "l", ",", "n", ",", "u"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", 
              RowBox[{"2", "\[Pi]", " ", "n"}], ",", "step"}], "}"}]}], "]"}],
           ",", 
          RowBox[{"BoxRatios", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Max", "[", 
                 RowBox[{"r", ",", 
                  FractionBox["l", "2"]}], "]"}]}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{"r", ",", 
                 FractionBox["l", "2"]}], "]"}]}], "}"}], ",", "3"}], "]"}]}],
           ",", 
          RowBox[{"AxesLabel", "\[Rule]", 
           RowBox[{"ts", "/@", 
            RowBox[{"{", 
             RowBox[{"x", ",", "y", ",", "z"}], "}"}]}]}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
          RowBox[{"AxesStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Black", ",", "Bold", ",", "12"}], "]"}]}], ",", 
          RowBox[{"PlotLabel", "\[Rule]", 
           RowBox[{
           "ts", "[", "\"\<Helical Fiber with Bead Deconstruction\\n\>\"", 
            "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{
             "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{"PointSize", "[", "0.07", "]"}]}], "]"}]}]}], "]"}], ",", 
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"H0", "[", 
           RowBox[{"h", ",", "r", ",", "l", ",", "n", ",", "u"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"2", "\[Pi]", " ", "n"}], ",", "step"}], "]"}]}], "}"}],
           ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{
             "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{"Thickness", "[", "0.01", "]"}]}], "]"}]}]}], "]"}]}], 
       "]"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", ",", "3", ",", 
       RowBox[{"ts", "@", "\"\<Radius (r)\>\""}]}], "}"}], ",", 
     RowBox[{"1", "/", "2"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", "5", ",", 
       RowBox[{"ts", "@", "\"\<Length (\[ScriptL])\>\""}]}], "}"}], ",", "0", 
     ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", 
       RowBox[{"ts", "@", "\"\<Turns (n)\>\""}]}], "}"}], ",", "1", ",", "10",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h", ",", "1", ",", 
       RowBox[{"ts", "@", "\"\<Handed (h)\>\""}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", 
        RowBox[{"ts", "@", "\"\<Left \>\""}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "\[Rule]", 
        RowBox[{"ts", "@", "\"\<Right \>\""}]}]}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7648802404288282`*^9, 3.764880291404491*^9}, {
   3.7651143512572727`*^9, 3.765114351344593*^9}, {3.765114397700837*^9, 
   3.7651144064144897`*^9}, {3.765114451177989*^9, 3.7651144775430613`*^9}, {
   3.7651145205221653`*^9, 3.765114523697385*^9}, {3.7651147039168463`*^9, 
   3.7651147040509443`*^9}, {3.765114940426816*^9, 3.7651149509572487`*^9}, {
   3.765115039741386*^9, 3.765115082811187*^9}, 3.765115118129887*^9, {
   3.765289231315728*^9, 3.7652892489257383`*^9}, 3.765289284404015*^9, {
   3.765289853298954*^9, 3.765289853397821*^9}, {3.765289901097921*^9, 
   3.765289901176578*^9}, {3.765289947353778*^9, 3.765289961651073*^9}, {
   3.765384338120212*^9, 3.765384347123423*^9}, {3.794915079786928*^9, 
   3.794915080198546*^9}, {3.794919454099772*^9, 3.7949195444764137`*^9}, {
   3.794919661166353*^9, 3.79491966646014*^9}, {3.7949197564754887`*^9, 
   3.794919758203569*^9}, {3.7949200951342497`*^9, 3.794920098923708*^9}, {
   3.794920145686584*^9, 3.79492015754631*^9}, {3.7949201975872927`*^9, 
   3.794920226341668*^9}, {3.794920303358626*^9, 3.79492031269628*^9}, 
   3.794920352855729*^9, {3.794920652242627*^9, 3.7949206545775023`*^9}, {
   3.7949206958743753`*^9, 3.79492070496696*^9}, {3.794920798322703*^9, 
   3.7949208150171347`*^9}, {3.79492093725716*^9, 3.7949210113460217`*^9}, {
   3.7949210638990583`*^9, 3.794921064278639*^9}, {3.7949212033011923`*^9, 
   3.794921242640819*^9}, {3.794921281906989*^9, 3.794921282042171*^9}, {
   3.794922512728747*^9, 3.7949225147661047`*^9}, 3.795871438667684*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"c10776cb-4526-43aa-8e83-1d762e734335"],

Cell[TextData[{
 "To rotate the base helix ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox[
     StyleBox["H",
      FontWeight->"Bold"], "0"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "680098f4-ae88-4e70-ab61-e7d9fce7033c"],
 " into a helix in an arbitrary orientation ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["(",
     FontWeight->"Plain"], 
    StyleBox["H",
     FontWeight->"Bold"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "70dbd811-139e-4b98-ab1a-1b71c6ad0129"],
 ", designated by angles ",
 Cell[BoxData[
  FormBox["\[Phi]", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7ec39e3a-405d-4657-9a44-12f0ca8747e3"],
 ", \[Theta], and \[Psi], we define rotation matrix ",
 Cell[BoxData[
  FormBox[
   StyleBox["Q",
    FontWeight->"Bold"], TraditionalForm]],ExpressionUUID->
  "5c2a2b07-4265-432a-94c8-937de0746c73"],
 " such that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["H",
     FontWeight->"Bold"], "=", 
    RowBox[{
     StyleBox["Q",
      FontWeight->"Bold"], "\[CenterDot]", 
     SubscriptBox[
      StyleBox["H",
       FontWeight->"Bold"], "0"]}]}], TraditionalForm]],ExpressionUUID->
  "32320abd-79ae-4b67-9fb3-e3693eda4b82"],
 " using the Tait-Bryan angles with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["Q",
     FontWeight->"Bold"], "\[LongEqual]", 
    RowBox[{
     RowBox[{
      StyleBox["Z",
       FontWeight->"Bold"], "(", "\[Phi]", ")"}], "\[CenterDot]", 
     RowBox[{
      StyleBox["X",
       FontWeight->"Bold"], "(", "\[Theta]", ")"}], "\[CenterDot]", 
     RowBox[{
      StyleBox["Y",
       FontWeight->"Bold"], "(", 
      RowBox[{"-", "\[Psi]"}], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "1b1a8663-fe5c-4791-b8d2-c1c97546ac8d"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.5542094182472897`*^9}, {3.5542094854541335`*^9, 
   3.5542095918712206`*^9}, {3.554209743602899*^9, 3.55420976320002*^9}, {
   3.5542098208323164`*^9, 3.55420983261399*^9}, {3.5542099110464764`*^9, 
   3.5542099179568715`*^9}, {3.5542100285811987`*^9, 
   3.5542100491013727`*^9}, {3.554210102098404*^9, 3.554210127122835*^9}, {
   3.554210732912484*^9, 3.554210819254423*^9}, {3.554210859189707*^9, 
   3.554210862848916*^9}, {3.5542108987779713`*^9, 3.5542109274516115`*^9}, {
   3.55421099666457*^9, 3.554211043113227*^9}, {3.5542110906649466`*^9, 
   3.554211114555313*^9}, {3.554211144611032*^9, 3.554211144908049*^9}, 
   3.554213507050156*^9, {3.5542229880514383`*^9, 3.5542230539202056`*^9}, {
   3.554223093188452*^9, 3.554223116081761*^9}, {3.554223147774574*^9, 
   3.5542231780723066`*^9}, {3.554223210148141*^9, 3.554223300149289*^9}, {
   3.554223344833845*^9, 3.5542234149348545`*^9}, {3.554223454666127*^9, 
   3.5542235229480324`*^9}, {3.5542235737629385`*^9, 3.554223678310919*^9}, {
   3.5542237175371623`*^9, 3.5542238435723715`*^9}, {3.5542238822025805`*^9, 
   3.5542239956860714`*^9}, {3.554224044189846*^9, 3.5542243161634016`*^9}, {
   3.554226125689901*^9, 3.5542261289730883`*^9}, {3.5542273651377935`*^9, 
   3.5542274238801527`*^9}, {3.5542274695607657`*^9, 
   3.5542276289328814`*^9}, {3.5542276654319687`*^9, 3.554227674848508*^9}, {
   3.55422770897946*^9, 3.5542277218791976`*^9}, {3.55422947762162*^9, 
   3.554229561384411*^9}, {3.554229846618726*^9, 3.55422987326425*^9}, {
   3.554230120435387*^9, 3.5542301213754406`*^9}, {3.5544639402606325`*^9, 
   3.5544640410944004`*^9}, {3.5544648195719266`*^9, 
   3.5544650889073315`*^9}, {3.55446528050029*^9, 3.5544655105004454`*^9}, {
   3.554465701182352*^9, 3.5544657013393607`*^9}, {3.5544660919687033`*^9, 
   3.554466267913767*^9}, {3.5544663456572137`*^9, 3.5544664123050256`*^9}, {
   3.554466501963154*^9, 3.5544665027551994`*^9}, {3.554466555714228*^9, 
   3.5544665631646547`*^9}, {3.554466641523136*^9, 3.5544666416521435`*^9}, {
   3.554468935889366*^9, 3.5544691283483744`*^9}, {3.554470537923998*^9, 
   3.5544707398405466`*^9}, {3.554470794135652*^9, 3.5544708090455046`*^9}, {
   3.5544711357191896`*^9, 3.5544712564950976`*^9}, {3.554471308608078*^9, 
   3.5544713240009584`*^9}, {3.5544713545117035`*^9, 3.554471482465022*^9}, {
   3.5544715167259817`*^9, 3.5544715170750017`*^9}, {3.5544715556982107`*^9, 
   3.554471625910227*^9}, {3.5544716653324814`*^9, 3.5544716673435965`*^9}, {
   3.554471720640645*^9, 3.554471895542649*^9}, {3.554472249510895*^9, 
   3.5544722672169075`*^9}, {3.554472411286148*^9, 3.5544725043174686`*^9}, {
   3.554472584210038*^9, 3.5544726828546805`*^9}, {3.5544727167216177`*^9, 
   3.5544729116417665`*^9}, {3.554472950151969*^9, 3.554472979117626*^9}, {
   3.554473084585658*^9, 3.554473166456341*^9}, 3.5544733559361787`*^9, {
   3.5544733926722803`*^9, 3.554473395624449*^9}, {3.5544734406780252`*^9, 
   3.5544735468951006`*^9}, {3.554473616951108*^9, 3.554473637781299*^9}, {
   3.554473711014488*^9, 3.5544738135183506`*^9}, 3.5544741702017517`*^9, {
   3.5544754926003885`*^9, 3.5544754980116987`*^9}, {3.5544755353798356`*^9, 
   3.554475551096735*^9}, {3.5544757046125154`*^9, 3.554475742772698*^9}, {
   3.5544758168899374`*^9, 3.554475828674611*^9}, {3.554475981506353*^9, 
   3.5544760696553946`*^9}, {3.554476133289034*^9, 3.554476208533338*^9}, {
   3.5544762652885838`*^9, 3.554476363425197*^9}, {3.5544764413206525`*^9, 
   3.554476669015676*^9}, {3.5544767219407034`*^9, 3.5544767231377716`*^9}, {
   3.554476763718093*^9, 3.5544769926301856`*^9}, {3.5544771164162655`*^9, 
   3.5544771213285465`*^9}, {3.554477184431156*^9, 3.5544772076024814`*^9}, {
   3.554477256090255*^9, 3.554477263058653*^9}, 3.5544772999537635`*^9, {
   3.5544777805282507`*^9, 3.5544777864505897`*^9}, {3.5544779134278526`*^9, 
   3.554477914368906*^9}, {3.554478373766182*^9, 3.554478444820246*^9}, {
   3.554478480430283*^9, 3.5544786008461704`*^9}, {3.554480633927456*^9, 
   3.55448066739937*^9}, {3.554480738167418*^9, 3.554480747620959*^9}, {
   3.554481898650794*^9, 3.5544818988858075`*^9}, {3.5544832021293488`*^9, 
   3.5544832075396585`*^9}, {3.554483239820504*^9, 3.554483243480714*^9}, {
   3.554483295152669*^9, 3.554483295665699*^9}, {3.554733117569785*^9, 
   3.554733117737795*^9}, {3.554733402652091*^9, 3.5547334323677907`*^9}, {
   3.554733499529632*^9, 3.5547335054079685`*^9}, 3.708956197095572*^9, 
   3.7089562376602087`*^9, {3.7647667963262873`*^9, 3.764766807287353*^9}, {
   3.7647673616290913`*^9, 3.764767401100856*^9}, {3.7647674833455477`*^9, 
   3.7647675958697777`*^9}, {3.765371357858407*^9, 3.765371360945837*^9}, {
   3.765378213557702*^9, 3.76537821885872*^9}, {3.765378330712215*^9, 
   3.765378331651273*^9}, {3.765384709627758*^9, 3.765384717571932*^9}, {
   3.794915430545444*^9, 3.794915458923788*^9}, {3.794915500404871*^9, 
   3.7949156050080147`*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"4cc65755-0c75-45e4-80ab-1942a3bc090f"],

Cell[BoxData[{
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", ",", "x", ",", "y", ",", "Q"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"z", "=", 
     RowBox[{
      RowBox[{"TransformationMatrix", "[", 
       RowBox[{"RotationTransform", "[", 
        RowBox[{"\[Phi]", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "3"}], ",", 
        RowBox[{"1", ";;", "3"}]}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"x", "=", 
     RowBox[{
      RowBox[{"TransformationMatrix", "[", 
       RowBox[{"RotationTransform", "[", 
        RowBox[{"\[Theta]", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "3"}], ",", 
        RowBox[{"1", ";;", "3"}]}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"y", "=", 
     RowBox[{
      RowBox[{"TransformationMatrix", "[", 
       RowBox[{"RotationTransform", "[", 
        RowBox[{
         RowBox[{"-", "\[Psi]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "3"}], ",", 
        RowBox[{"1", ";;", "3"}]}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Q", "=", 
     RowBox[{"z", ".", "x", ".", "y"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"helix", "[", 
        RowBox[{
        "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", 
         "\[Theta]_", ",", "\[Psi]_"}], "]"}], "=", 
       RowBox[{"H", "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Q", ".", 
           RowBox[{"H0", "[", 
            RowBox[{"h", ",", "r", ",", "l", ",", "n", ",", "u"}], "]"}]}], 
          ",", 
          RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}]}], ";"}], "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"ts", "[", "\"\<Transformation Matrix:\>\"", "]"}], ",", 
       RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"ts", "[", 
       RowBox[{
        RowBox[{"MatrixForm", "[", "Q", "]"}], "//", "TraditionalForm"}], 
       "]"}], ",", 
      RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Style", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\"\<H\>\"", "[", "u", "]"}], " ", "==", " ", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{
       RowBox[{"H", "/.", 
        RowBox[{"l", "\[Rule]", "\[ScriptL]"}]}], ",", 
       RowBox[{"TableHeadings", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "[", "u", "]"}], ",", 
            RowBox[{"y", "[", "u", "]"}], ",", 
            RowBox[{"z", "[", "u", "]"}]}], "}"}], ",", "None"}], "}"}]}]}], 
      "]"}]}], ",", 
    RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "14"}], 
   "]"}], "//", "TraditionalForm"}]}], "Input",
 CellChangeTimes->{{3.5541510290031905`*^9, 3.5541510353905554`*^9}, {
   3.5541513120433793`*^9, 3.5541513500705547`*^9}, {3.5541515596725426`*^9, 
   3.554151562556708*^9}, {3.554197591045823*^9, 3.5541976163892727`*^9}, {
   3.554222935092409*^9, 3.5542229366524982`*^9}, {3.554224674142877*^9, 
   3.554224674472896*^9}, {3.5542249728719635`*^9, 3.554224973149979*^9}, {
   3.554228254595667*^9, 3.554228261076038*^9}, {3.5542292475034585`*^9, 
   3.5542292491835546`*^9}, {3.554229696905163*^9, 3.554229700832387*^9}, {
   3.554229944128303*^9, 3.554229947872517*^9}, {3.554229990691966*^9, 
   3.554230014410323*^9}, {3.554230057311777*^9, 3.554230059349893*^9}, {
   3.5542302461455774`*^9, 3.554230256987198*^9}, {3.5542311966569433`*^9, 
   3.5542312472388363`*^9}, {3.5542312890702295`*^9, 3.5542312901232896`*^9}, 
   3.5544637989365497`*^9, 3.5544638722447424`*^9, 3.554464018568112*^9, {
   3.554464259789909*^9, 3.554464269456462*^9}, {3.554465596352356*^9, 
   3.5544655965883694`*^9}, {3.554470840518305*^9, 3.5544708526900015`*^9}, {
   3.5544708925742826`*^9, 3.554470900349727*^9}, {3.554471071002488*^9, 
   3.5544710711834984`*^9}, {3.5544766754400434`*^9, 3.554476675578051*^9}, {
   3.5544770589699802`*^9, 3.5544770742028513`*^9}, {3.5544786184931793`*^9, 
   3.5544786193892307`*^9}, {3.5544786869360943`*^9, 
   3.5544786883711767`*^9}, {3.5544798322816043`*^9, 
   3.5544798345757356`*^9}, {3.5544798897978945`*^9, 3.5544798993474407`*^9}, 
   3.554479994134862*^9, {3.5544802343055987`*^9, 3.5544802665564437`*^9}, {
   3.5544803540204463`*^9, 3.554480391312579*^9}, {3.5544804518570423`*^9, 
   3.554480454874215*^9}, {3.554480487576085*^9, 3.5544804904382486`*^9}, 
   3.55448052822541*^9, {3.5544815912782135`*^9, 3.5544815960534863`*^9}, {
   3.554481672625866*^9, 3.554481686975687*^9}, {3.5544817480721817`*^9, 
   3.5544817531364713`*^9}, {3.554482474925755*^9, 3.5544824780529337`*^9}, {
   3.554482616521854*^9, 3.554482619708036*^9}, {3.5544827541477256`*^9, 
   3.5544827781720996`*^9}, {3.5544829608525486`*^9, 3.554482964989785*^9}, {
   3.5544833322387905`*^9, 3.554483332939831*^9}, {3.711984117738859*^9, 
   3.711984131320051*^9}, {3.711985539470828*^9, 3.711985544066588*^9}, {
   3.711985599573826*^9, 3.711985623559498*^9}, {3.764766825705448*^9, 
   3.7647668282249613`*^9}, {3.764766936029367*^9, 3.764766937908428*^9}, 
   3.7647674178820744`*^9, 3.764767465706238*^9, {3.764767575397585*^9, 
   3.7647675755068617`*^9}, {3.764767624540041*^9, 3.7647676279642344`*^9}, {
   3.7647677249439363`*^9, 3.764767753262479*^9}, {3.7647681402767076`*^9, 
   3.764768140625387*^9}, {3.764768385910061*^9, 3.764768530005451*^9}, {
   3.7652902911633463`*^9, 3.765290291296129*^9}, {3.765307181545438*^9, 
   3.765307200335597*^9}, 3.765373390711301*^9, {3.765383910774907*^9, 
   3.765383913531048*^9}, {3.765383999691943*^9, 3.765383999825714*^9}, {
   3.794915629644492*^9, 3.7949157380086107`*^9}, {3.7949158338803062`*^9, 
   3.794915843180767*^9}, {3.794915884942898*^9, 3.7949158877611628`*^9}, {
   3.794922786115798*^9, 3.7949227965338793`*^9}, {3.794922835341853*^9, 
   3.7949229661200542`*^9}, {3.794922996926996*^9, 3.794923019509491*^9}, 
   3.7949230496367493`*^9, 3.7949233075119*^9, 3.794932691113842*^9, {
   3.7949328742501383`*^9, 3.794932942092032*^9}, {3.794934825059647*^9, 
   3.7949348402622757`*^9}, {3.795871355151884*^9, 3.7958713579381933`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"874bedb4-22d0-4d1c-b147-f3f397c71a5a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Qplot", "[", 
     RowBox[{"\[Phi]_", ",", "\[Theta]_", ",", "\[Psi]_"}], "]"}], "=", 
    RowBox[{"transform", "[", 
     RowBox[{"IdentityMatrix", "[", "3", "]"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"non", "-", 
     RowBox[{"orthogonal", " ", "axes", " ", 
      OverscriptBox["\[Phi]", "^"]}]}], ",", 
    OverscriptBox["\[Theta]", "^"], ",", 
    OverscriptBox["\[Psi]", "^"]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"helix", "[", 
        RowBox[{
        "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
         ",", "\[Psi]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{
          "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
          RowBox[{"Thickness", "[", "0.01", "]"}]}], "]"}]}], ",", 
       RowBox[{"BoxRatios", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"mx", "[", 
              RowBox[{"l", ",", "r"}], "]"}]}], ",", 
            RowBox[{"mx", "[", 
             RowBox[{"l", ",", "r"}], "]"}]}], "}"}], ",", "3"}], "]"}]}], 
       ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"ts", "/@", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z"}], "}"}]}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Bold", ",", "12"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thread", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "/", "3"}], ",", "0", ",", "0.25"}], "]"}], ",", 
             RowBox[{"RGBColor", "[", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0.5"}], "]"}], ",", 
             RowBox[{"RGBColor", "[", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0.5"}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"Arrow", "/@", 
            RowBox[{"Thread", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{
                RowBox[{"mx", "[", 
                 RowBox[{"l", ",", "r"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"Qplot", "[", 
                  RowBox[{"\[Phi]", ",", "\[Theta]", ",", "\[Psi]"}], "]"}], 
                 "/", "2"}]}]}], "}"}], "]"}]}]}], "}"}], "]"}], ",", 
        RowBox[{"Thread", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Red", ",", "Blue", ",", 
             RowBox[{"Darker", "@", "Green"}]}], "}"}], ",", 
           RowBox[{"Arrow", "/@", 
            RowBox[{"Thread", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{
                FractionBox[
                 RowBox[{"mx", "[", 
                  RowBox[{"l", ",", "r"}], "]"}], "2"], 
                RowBox[{"IdentityMatrix", "[", "3", "]"}]}]}], "}"}], 
             "]"}]}]}], "}"}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"tsc", "[", 
           RowBox[{
           "\"\<\!\(\*OverscriptBox[\(\[Theta]\), \(^\)]\)\>\"", ",", "Red"}],
            "]"}], ",", 
          RowBox[{"1.1", 
           FractionBox[
            RowBox[{"mx", "[", 
             RowBox[{"l", ",", "r"}], "]"}], "2"], 
           RowBox[{
            RowBox[{"Qplot", "[", 
             RowBox[{"\[Phi]", ",", "\[Theta]", ",", "\[Psi]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"tsc", "[", 
           RowBox[{
           "\"\<\!\(\*OverscriptBox[\(\[Psi]\), \(^\)]\)\>\"", ",", "Blue"}], 
           "]"}], ",", 
          RowBox[{"1.1", 
           FractionBox[
            RowBox[{"mx", "[", 
             RowBox[{"l", ",", "r"}], "]"}], "2"], 
           RowBox[{
            RowBox[{"Qplot", "[", 
             RowBox[{"\[Phi]", ",", "\[Theta]", ",", "\[Psi]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"tsc", "[", 
           RowBox[{"\"\<\!\(\*OverscriptBox[\(\[Phi]\), \(^\)]\)\>\"", ",", 
            RowBox[{"Darker", "@", "Green"}]}], "]"}], ",", 
          RowBox[{"1.1", 
           FractionBox[
            RowBox[{"mx", "[", 
             RowBox[{"l", ",", "r"}], "]"}], "2"], 
           RowBox[{
            RowBox[{"Qplot", "[", 
             RowBox[{"\[Phi]", ",", "\[Theta]", ",", "\[Psi]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"TableForm", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\"\<Opaque Arrows: Space Coordinates\>\"", ",", 
            "\"\<Faded Arrows: Body Coordinates\>\""}], "}"}], ",", 
          RowBox[{"TableAlignments", "\[Rule]", "Center"}]}], "]"}], ",", 
        "Bold", ",", "18", ",", 
        RowBox[{"LineSpacing", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}]}]}], "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"400", ",", "50"}], "}"}]}]}], "]"}], ",", "Delimiter", ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Helix Orientation\>\"", ",", "18", ",", "Bold"}], "]"}], 
       "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Psi]", ",", "0", ",", 
       RowBox[{"ts", "@", "\"\<\[Psi]\>\""}]}], "}"}], ",", 
     RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"ts", "@", "\"\<\[Phi]\>\""}]}], "}"}], ",", 
     RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"ts", "@", "\"\<\[Theta]\>\""}]}], "}"}], ",", "0", ",", 
     "\[Pi]"}], "}"}], ",", "Delimiter", ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Helix Parameters\>\"", ",", "18", ",", "Bold"}], "]"}], 
       "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", 
       RowBox[{"ts", "@", "\"\<Radius (r)\>\""}]}], "}"}], ",", 
     RowBox[{"1", "/", "2"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", "4", ",", 
       RowBox[{"ts", "@", "\"\<Length (\[ScriptL])\>\""}]}], "}"}], ",", "0", 
     ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", 
       RowBox[{"ts", "@", "\"\<Turns (n)\>\""}]}], "}"}], ",", "1", ",", "10",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h", ",", "1", ",", 
       RowBox[{"ts", "@", "\"\<Handed (h)\>\""}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", 
        RowBox[{"ts", "@", "\"\<Left \>\""}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "\[Rule]", 
        RowBox[{"ts", "@", "\"\<Right \>\""}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"ControlPlacement", "\[Rule]", "Left"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.76511527269853*^9, 3.7651153080822144`*^9}, {
   3.7651153527928667`*^9, 3.765115377290731*^9}, 3.76528955020656*^9, 
   3.765289769237453*^9, 3.76528992126026*^9, {3.765290203941127*^9, 
   3.765290257308589*^9}, {3.7652906287225533`*^9, 3.76529064903505*^9}, {
   3.765290734910247*^9, 3.765290735017845*^9}, {3.76529084405228*^9, 
   3.7652908475654488`*^9}, {3.7949213258336277`*^9, 
   3.7949214345371923`*^9}, {3.794921624953339*^9, 3.7949216321966887`*^9}, 
   3.794921687924799*^9, {3.794921873756919*^9, 3.794921913993804*^9}, {
   3.794921997555979*^9, 3.7949220359795923`*^9}, {3.794922155203147*^9, 
   3.794922159597155*^9}, {3.794922249910096*^9, 3.794922264295814*^9}, {
   3.7949223120347967`*^9, 3.794922312895262*^9}, {3.794922347829833*^9, 
   3.7949224629395247`*^9}, {3.794922545637169*^9, 3.7949227443554497`*^9}, 
   3.7949230363697166`*^9, {3.794923073052228*^9, 3.794923104212346*^9}, 
   3.794932050600301*^9, {3.794932091320547*^9, 3.7949321229267178`*^9}, {
   3.794932276933591*^9, 3.7949323072469063`*^9}, {3.794932768189427*^9, 
   3.7949327749410543`*^9}, {3.794932811964198*^9, 3.794932833061266*^9}, {
   3.794932944173841*^9, 3.794932945201796*^9}, 3.7958714413901443`*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"b1aff631-73c2-454c-9e2c-6d90b2ab4455"]
}, Closed]],

Cell[CellGroupData[{

Cell["Decomposition of Flow into Normal and Tangent Components", "Section",
 CellChangeTimes->{{3.553443940203739*^9, 3.553443948662223*^9}, {
  3.7653926755034513`*^9, 3.765392686197294*^9}},
 FontFamily->"Times",ExpressionUUID->"225a992f-32f7-4de1-bdb1-4290c5481e38"],

Cell[TextData[{
 "The drag on the segments of the filament that compose the helix is \
anisotropic (see main text). We consider the general case and denote the \
perpendicular drag coefficient as ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "n"], TraditionalForm]],ExpressionUUID->
  "8ecd7131-3496-49f6-bf9b-c797ee896487"],
 " and the tangential as ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "t"], TraditionalForm]],ExpressionUUID->
  "3521fa92-f300-4fe6-a604-2b1f80b8f392"],
 ". We must then decompose the shear flow ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "f"], ")"}], TraditionalForm]],ExpressionUUID->
  "322732da-fb9d-47a5-b26a-6097493a2e76"],
 " into perpendicular ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "f", "n"], ")"}], TraditionalForm]],ExpressionUUID->
  "f60a14f1-5645-4b0c-99e1-df75fd2985da"],
 " and parallel ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "f", "t"], ")"}], TraditionalForm]],ExpressionUUID->
  "f76d2f00-675e-4423-bf14-0208b592b508"],
 " components to the filament. The tangent direction is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["t",
      FontWeight->"Bold"], 
     StyleBox["(",
      FontWeight->"Plain"], 
     StyleBox["u",
      FontWeight->"Plain"], 
     StyleBox[")",
      FontWeight->"Plain"]}], "=", 
    FractionBox[
     RowBox[{"\[DifferentialD]", 
      RowBox[{
       StyleBox["H",
        FontWeight->"Bold"], "(", "u", ")"}]}], 
     RowBox[{"\[DifferentialD]", "u"}]]}], TraditionalForm]],ExpressionUUID->
  "00fca2ef-c06e-4d92-9635-176c29aeb046"],
 ", a direction normal the filament is  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["n",
      FontWeight->"Bold"], "1"], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"\[DifferentialD]", 
       RowBox[{
        StyleBox["t",
         FontWeight->"Bold"], 
        StyleBox["(",
         FontWeight->"Plain"], 
        StyleBox["u",
         FontWeight->"Plain"], 
        StyleBox[")",
         FontWeight->"Plain"]}]}], 
      RowBox[{"\[DifferentialD]", "u"}]], "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[DifferentialD]", "2"], 
       RowBox[{
        StyleBox["H",
         FontWeight->"Bold"], "(", "u", ")"}]}], 
      RowBox[{"\[DifferentialD]", 
       SuperscriptBox["u", "2"]}]]}]}], TraditionalForm]],ExpressionUUID->
  "dbfcea74-b540-4ef1-9c75-5832c83ef972"],
 ", and a direction normal to both of these is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      StyleBox["n",
       FontWeight->"Bold"], "2"], 
     StyleBox["(",
      FontWeight->"Plain"], 
     StyleBox["u",
      FontWeight->"Plain"], 
     StyleBox[")",
      FontWeight->"Plain"]}], "=", " ", 
    RowBox[{
     RowBox[{
      StyleBox["t",
       FontWeight->"Bold"], 
      StyleBox["(",
       FontWeight->"Plain"], 
      StyleBox["u",
       FontWeight->"Plain"], 
      StyleBox[")",
       FontWeight->"Plain"]}], "\[Cross]", 
     RowBox[{
      SubscriptBox[
       StyleBox["n",
        FontWeight->"Bold"], "1"], 
      StyleBox["(",
       FontWeight->"Plain"], 
      StyleBox["u",
       FontWeight->"Plain"], 
      StyleBox[")",
       FontWeight->"Plain"]}]}]}], TraditionalForm]],ExpressionUUID->
  "111adea1-eeaf-4f95-a0ff-a4fcfbe39f6a"],
 ". "
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.7653738471531076`*^9, 3.765373862047497*^9}, {
   3.765373897205557*^9, 3.765373916846983*^9}, {3.765373949468581*^9, 
   3.765373999600676*^9}, {3.765374038168152*^9, 3.765374102136311*^9}, {
   3.765383177462554*^9, 3.765383189829363*^9}, {3.765390496242635*^9, 
   3.765390503864745*^9}, {3.794761652941168*^9, 3.794761672535334*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9c8b3e43-0ec8-49ed-ba0e-fe27505e54b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"<", 
    RowBox[{"1", "s"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TangentDirection", " ", "=", 
     RowBox[{"D", "[", 
      RowBox[{"H", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"td", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["TangentDirection", 
        SqrtBox[
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"TangentDirection", ".", "TangentDirection"}], ",", 
           RowBox[{
            SuperscriptBox["h", "2"], "\[Equal]", "1"}]}], "]"}]]], ",", 
       RowBox[{"n", ">", "0"}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], "*)"}], " ", 
   RowBox[{"(*", " ", 
    OverscriptBox["t", "^"], " ", "*)"}], "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.55353848285225*^9, 3.553538498826164*^9}, {
   3.5535385324390864`*^9, 3.553538633868888*^9}, {3.553538674679222*^9, 
   3.553538684993812*^9}, {3.5535388040996246`*^9, 3.5535388360254507`*^9}, {
   3.5535392989259267`*^9, 3.5535392991659403`*^9}, {3.553540366151969*^9, 
   3.5535404108905277`*^9}, {3.5535409129262424`*^9, 
   3.5535409129352427`*^9}, {3.553541643805046*^9, 3.5535416501044064`*^9}, {
   3.5535512778720837`*^9, 3.5535512778860846`*^9}, {3.5536371689526916`*^9, 
   3.5536372044237204`*^9}, {3.5536372493572903`*^9, 3.553637249492298*^9}, {
   3.5547331174167767`*^9, 3.554733117420777*^9}, {3.711985989864546*^9, 
   3.7119860064556637`*^9}, {3.764769745953063*^9, 3.764769767376527*^9}, {
   3.7647736687226143`*^9, 3.764773673664957*^9}, {3.764773820243005*^9, 
   3.764773835513927*^9}, {3.764774795605727*^9, 3.7647747964060383`*^9}, {
   3.764774843627029*^9, 3.764774844002739*^9}, {3.765289561375012*^9, 
   3.765289562922616*^9}, {3.765290337730773*^9, 3.76529037915993*^9}, {
   3.765290432749522*^9, 3.7652904438678913`*^9}, {3.765291052207687*^9, 
   3.7652910809100733`*^9}, {3.7652911486056213`*^9, 3.76529115721592*^9}, 
   3.765291338465397*^9, {3.765291549971684*^9, 3.765291554927163*^9}, {
   3.765293040272313*^9, 3.765293082843823*^9}, 3.765382861056765*^9, {
   3.794761612751705*^9, 3.7947616224720078`*^9}, {3.79476190441286*^9, 
   3.794761906495406*^9}, 3.795989320764627*^9, {3.795989532174705*^9, 
   3.795989541758274*^9}, 3.795989630744669*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"317a957d-d6aa-4908-8303-07f167b64764"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "4"}], "s"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vft", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vf", ".", "td"}], " ", "td"}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"vfn", "=", 
     RowBox[{"vf", "-", "vft"}]}], ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.553538749969528*^9, 3.553538751037589*^9}, {
   3.5535389347720985`*^9, 3.5535389896022344`*^9}, {3.5535390554640017`*^9, 
   3.5535391071739593`*^9}, {3.5535392637299137`*^9, 
   3.5535392843770947`*^9}, {3.5536371910999584`*^9, 3.553637214973324*^9}, {
   3.553637249506299*^9, 3.5536372495733027`*^9}, {3.5540455899913282`*^9, 
   3.554045624031275*^9}, {3.554128792963052*^9, 3.554128799592431*^9}, 
   3.5547400793499765`*^9, {3.5547402104424744`*^9, 3.5547402137906656`*^9}, {
   3.764769246194222*^9, 3.764769298157382*^9}, {3.7647694254964447`*^9, 
   3.764769426326882*^9}, {3.764769898546883*^9, 3.764770026919874*^9}, 
   3.764774979520952*^9, {3.764789899866106*^9, 3.764789921639351*^9}, {
   3.765291123490775*^9, 3.7652911277615623`*^9}, {3.765291278304964*^9, 
   3.765291278454327*^9}, {3.765291595707499*^9, 3.765291628808622*^9}, {
   3.765292948864441*^9, 3.765292948963839*^9}, 3.765293027187354*^9, {
   3.765293092050229*^9, 3.765293104731215*^9}, {3.794761533681231*^9, 
   3.794761563203698*^9}, {3.794923242297961*^9, 3.79492324769518*^9}, {
   3.795989549553547*^9, 3.795989549828334*^9}, {3.7959898398769827`*^9, 
   3.795989847365374*^9}, {3.795989963586151*^9, 3.79598996581529*^9}, {
   3.797179030879772*^9, 3.797179055458995*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"452e5798-d61d-4f8c-ae6b-8cfd9658c4ef"],

Cell[TextData[{
 "We will find it useful to define the relative flow ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "r"], ")"}], TraditionalForm]],ExpressionUUID->
  "fa24edb1-c958-4b59-a16a-3a1de94c2f3f"],
 " as the shear flow ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "f"], ")"}], TraditionalForm]],ExpressionUUID->
  "adbc65b8-35b9-4337-b89d-2073d3778286"],
 " minus the helix motion ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "h"], "=", 
       RowBox[{
        SubscriptBox[
         StyleBox["v",
          FontWeight->"Bold"], "cm"], "+", 
        RowBox[{
         StyleBox["\[Omega]",
          FontWeight->"Bold"], "\[Cross]", 
         StyleBox["H",
          FontWeight->"Bold"]}]}]}], ")"}], "\[Rule]", 
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "r"]}], "=", " ", 
    RowBox[{
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "f"], "-", 
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "cm"], "-", 
     RowBox[{
      StyleBox["\[Omega]",
       FontWeight->"Bold"], "\[Cross]", 
      StyleBox["H",
       FontWeight->"Bold"], 
      StyleBox[" ",
       FontWeight->"Bold"]}]}]}], TraditionalForm]],ExpressionUUID->
  "427694a0-0fed-4c12-b8e2-3d89bd06c57c"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.7653738471531076`*^9, 3.765373862047497*^9}, {
   3.765373897205557*^9, 3.765373916846983*^9}, {3.765373949468581*^9, 
   3.765373999600676*^9}, {3.765374038168152*^9, 3.765374102136311*^9}, {
   3.765383177462554*^9, 3.765383189829363*^9}, {3.765390496242635*^9, 
   3.765390503864745*^9}, {3.794761681900535*^9, 3.794761806384728*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"955bcbb0-e824-4d24-97cf-62ceae85e005"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "1"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"vht", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"vh", ".", "td"}], " ", "td"}], ",", 
      RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "component", " ", "of", " ", "velocity", " ", "of", " ", "point", " ", "H", 
    RowBox[{"(", "u", ")"}], " ", "tangent", " ", "to", " ", "flow"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.77176197536684*^9, 3.7717620829338284`*^9}, {
  3.7949238468873253`*^9, 3.794923957500264*^9}, {3.794924156904703*^9, 
  3.794924161744945*^9}, {3.794924274430958*^9, 3.794924301070655*^9}, {
  3.795989620001087*^9, 3.795989620387321*^9}, {3.795989679102601*^9, 
  3.795989679639265*^9}, {3.7959899439677353`*^9, 3.795989972023432*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"cf025cf5-b22b-486c-8d6d-14afbb6d6140"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"for", " ", "drawing", " ", "flow", " ", "vectors"}], ",", " ", 
    RowBox[{
    "\[Gamma]", " ", "is", " ", "flow", " ", "rate", " ", "parameter", " ", 
     RowBox[{"(", 
      OverscriptBox["\[Gamma]", "."], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "mi", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ts", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"H", "+", 
          RowBox[{"\[Gamma]", " ", "vfn"}]}], ",", 
         RowBox[{"H", "+", 
          RowBox[{"\[Gamma]", " ", "vf"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "\[Pi]"}], " ", ",", 
           RowBox[{"\[Pi]", "/", "8"}]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ns", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"H", ",", 
         RowBox[{"H", "+", 
          RowBox[{"\[Gamma]", " ", "vfn"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "\[Pi]"}], " ", ",", 
           RowBox[{"\[Pi]", "/", "8"}]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"H", ",", 
         RowBox[{"H", "+", 
          RowBox[{"\[Gamma]", " ", "vf"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "\[Pi]"}], " ", ",", 
           RowBox[{"\[Pi]", "/", "8"}]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mi", "[", 
      RowBox[{
      "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_",
        ",", "\[Psi]_", ",", "\[Gamma]_"}], "]"}], "=", 
     RowBox[{"MinMax", "/@", 
      RowBox[{"Thread", "[", 
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"Flatten", "@", 
          RowBox[{"N", "@", 
           RowBox[{"{", 
            RowBox[{"Ts", ",", "Ns", ",", "Vs"}], "}"}]}]}], ",", "3"}], 
        "]"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.772552305597426*^9, 3.772552315282284*^9}, {
   3.772552625472127*^9, 3.772552631325077*^9}, {3.772552672415653*^9, 
   3.772552721053927*^9}, {3.7725528492007837`*^9, 3.772552865823421*^9}, {
   3.7725533650574913`*^9, 3.77255338015023*^9}, {3.789846407410796*^9, 
   3.789846422064455*^9}, {3.789846746655673*^9, 3.7898467753276567`*^9}, {
   3.789846902002767*^9, 3.7898469160163727`*^9}, {3.789847040839685*^9, 
   3.7898470559479733`*^9}, {3.78984711440497*^9, 3.7898471243728867`*^9}, {
   3.7898477381731367`*^9, 3.789847758881682*^9}, {3.794759689796673*^9, 
   3.794759690082293*^9}, 3.7947616272864923`*^9, {3.7947619160163717`*^9, 
   3.794761928926255*^9}, {3.794924237452784*^9, 3.7949242467821417`*^9}, {
   3.7949243778387823`*^9, 3.7949243812669897`*^9}, {3.794924532372719*^9, 
   3.794924590340872*^9}, {3.794924644543373*^9, 3.794924645800654*^9}, {
   3.794924774035233*^9, 3.794924774494549*^9}, {3.794925031813964*^9, 
   3.794925061905986*^9}, {3.794925206085396*^9, 3.794925291780696*^9}, {
   3.794925401829117*^9, 3.794925403888649*^9}, {3.794925437736518*^9, 
   3.794925442207333*^9}, {3.7949261336273737`*^9, 3.794926137531948*^9}, 
   3.7949265390582247`*^9, {3.794926576183613*^9, 3.794926576292448*^9}, 
   3.7971792170254993`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"772928df-6df5-423c-9dae-1a495c7c8152"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"for", " ", "drawing", " ", "flow", " ", "vectors"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"AT", ",", "AN", ",", "AV"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AT", "[", 
      RowBox[{
      "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_",
        ",", "\[Psi]_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Graphics3D", "[", 
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thick", ",", 
          RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
          RowBox[{"Arrow", "/@", "Ts"}]}], "}"}], "]"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AN", "[", 
      RowBox[{
      "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_",
        ",", "\[Psi]_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Graphics3D", "[", 
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thick", ",", 
          RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
          RowBox[{"Arrow", "/@", "Ns"}]}], "}"}], "]"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AV", "[", 
      RowBox[{
      "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_",
        ",", "\[Psi]_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Graphics3D", "[", 
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Thick", ",", 
          RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
          RowBox[{"Arrow", "/@", "Vs"}]}], "}"}], "]"}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.553539376518365*^9, 3.553539402884873*^9}, {
   3.553539452403705*^9, 3.5535394796852655`*^9}, {3.5535400892791324`*^9, 
   3.5535400937073855`*^9}, {3.5535401292594194`*^9, 
   3.5535402015255527`*^9}, {3.5535406931816735`*^9, 
   3.5535407116077275`*^9}, {3.553541753330311*^9, 3.5535417831880183`*^9}, {
   3.553542413355062*^9, 3.5535424133720627`*^9}, {3.55354626109914*^9, 
   3.553546293553997*^9}, {3.553547145687736*^9, 3.5535471592965145`*^9}, {
   3.553547411934964*^9, 3.5535474131570344`*^9}, {3.5535512778980846`*^9, 
   3.5535512779120855`*^9}, {3.5536374017520065`*^9, 
   3.5536374024300456`*^9}, {3.554045825304787*^9, 3.554045861510858*^9}, {
   3.5540459714361453`*^9, 3.554045972194189*^9}, {3.5547331174277773`*^9, 
   3.5547331174357777`*^9}, {3.5624258584962063`*^9, 3.562425869796852*^9}, {
   3.711985873752225*^9, 3.711985900671568*^9}, {3.711986084566757*^9, 
   3.711986088763501*^9}, {3.711986171130797*^9, 3.71198623136329*^9}, {
   3.71198628905618*^9, 3.7119863213274717`*^9}, {3.764770126444519*^9, 
   3.764770140575294*^9}, {3.7647737000595818`*^9, 3.764773703921789*^9}, {
   3.764774878708506*^9, 3.7647748848164463`*^9}, {3.76477535363614*^9, 
   3.764775363922556*^9}, {3.764784723561118*^9, 3.764784727810326*^9}, {
   3.765289627686524*^9, 3.7652896292416353`*^9}, {3.7653791341737623`*^9, 
   3.7653791549791737`*^9}, {3.765382861070208*^9, 3.765382861072731*^9}, {
   3.7725521548337708`*^9, 3.77255215972465*^9}, {3.772552592419372*^9, 
   3.77255261341328*^9}, {3.772552693856708*^9, 3.7725526967502947`*^9}, {
   3.7725528199068823`*^9, 3.772552843388335*^9}, {3.772553390972582*^9, 
   3.772553414033565*^9}, {3.772553480700255*^9, 3.772553482185403*^9}, {
   3.772553518269574*^9, 3.772553534139509*^9}, {3.772553579740757*^9, 
   3.7725535800333233`*^9}, 3.789847478740576*^9, {3.789847547895286*^9, 
   3.789847564141899*^9}, {3.78984836221286*^9, 3.789848410568344*^9}, {
   3.794759702698163*^9, 3.79475970285705*^9}, {3.7949244734965477`*^9, 
   3.7949244839601507`*^9}, {3.7949246964552603`*^9, 3.794924737542992*^9}, 
   3.7949248112054443`*^9, {3.794925077765129*^9, 3.79492508221852*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"5260e2a1-9a9c-4599-8d0b-49cb7f6ed98c"],

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"step", ",", 
       RowBox[{"n", "=", "1"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"step", "=", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "n"}], 
        RowBox[{"Cl", "[", 
         RowBox[{"r", ",", "l", ",", "n"}], "]"}]]}], ";", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"helix", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{
             "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}]}], ",", 
          RowBox[{"Sequence", "[", 
           RowBox[{
            RowBox[{"BoxRatios", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{"1.1", 
              RowBox[{"mi", "[", 
               RowBox[{
               "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                "\[Theta]", ",", "\[Psi]", ",", "\[Gamma]"}], "]"}]}]}], ",", 
            
            RowBox[{"AxesLabel", "\[Rule]", 
             RowBox[{"ts", "/@", 
              RowBox[{"{", 
               RowBox[{"x", ",", "y", ",", "z"}], "}"}]}]}], ",", 
            RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
            RowBox[{"AxesStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "Bold", ",", "12"}], "]"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{
             "ts", "[", 
              "\"\<Flow Decomposition on Single Turn of Helix\\n\>\"", 
              "]"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"AT", "[", 
         RowBox[{
         "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
          ",", "\[Psi]", ",", "\[Gamma]"}], "]"}], ",", 
        RowBox[{"AN", "[", 
         RowBox[{
         "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
          ",", "\[Psi]", ",", "\[Gamma]"}], "]"}], ",", 
        RowBox[{"AV", "[", 
         RowBox[{
         "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
          ",", "\[Psi]", ",", "\[Gamma]"}], "]"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Sequence", "[", 
    RowBox[{"Delimiter", ",", 
     RowBox[{"Row", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Text", "[", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<Tangent   \>\"", ",", "18", ",", "Bold", ",", "Blue"}], "]"}],
           "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Normal   \>\"", ",", "18", ",", "Bold", ",", "Red"}], 
           "]"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<Full Flow\>\"", ",", "18", ",", "Bold", ",", "Black"}], "]"}],
           "]"}]}], "}"}], ",", 
       RowBox[{"Alignment", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ",", "Delimiter", ",", 
     
     RowBox[{"Row", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Text", "[", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Helix Orientation\>\"", ",", "18", ",", "Bold"}], 
          "]"}], "]"}], "}"}], ",", 
       RowBox[{"Alignment", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Psi]", ",", "0", ",", 
         RowBox[{"ts", "@", "\"\<\[Psi]\>\""}]}], "}"}], ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", "0", ",", 
         RowBox[{"ts", "@", "\"\<\[Phi]\>\""}]}], "}"}], ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "0", ",", 
         RowBox[{"ts", "@", "\"\<\[Theta]\>\""}]}], "}"}], ",", "0", ",", 
       "\[Pi]"}], "}"}], ",", "Delimiter", ",", 
     RowBox[{"Row", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Text", "[", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Helix Parameters\>\"", ",", "18", ",", "Bold"}], "]"}],
          "]"}], "}"}], ",", 
       RowBox[{"Alignment", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", 
         RowBox[{"ts", "@", "\"\<Radius (r)\>\""}]}], "}"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "4", ",", 
         RowBox[{"ts", "@", "\"\<Length (\[ScriptL])\>\""}]}], "}"}], ",", 
       "0", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"h", ",", "1", ",", 
         RowBox[{"ts", "@", "\"\<Handed (h)\>\""}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"ts", "@", "\"\<Left \>\""}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"ts", "@", "\"\<Right \>\""}]}]}], "}"}]}], "}"}], ",", 
     "Delimiter", ",", 
     RowBox[{"Row", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Text", "[", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Flow\>\"", ",", "18", ",", "Bold"}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"Alignment", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", "1", ",", 
         RowBox[{
         "ts", "@", 
          "\"\<Flow Rate (\!\(\*OverscriptBox[\(\[Gamma]\), \
\(.\)]\))\>\""}]}], "}"}], ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"ControlPlacement", "\[Rule]", "Left"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.764770110580778*^9, 3.764770110826295*^9}, {
   3.76477014370028*^9, 3.764770147211957*^9}, {3.764770205154662*^9, 
   3.76477023555943*^9}, {3.764770278033646*^9, 3.764770295386736*^9}, {
   3.764770350526965*^9, 3.764770365699417*^9}, {3.764773713785104*^9, 
   3.764773733362159*^9}, {3.764774918436728*^9, 3.764774963681658*^9}, {
   3.764775406374816*^9, 3.764775539189056*^9}, {3.7647911231243467`*^9, 
   3.764791129011363*^9}, 3.765115420151843*^9, {3.765289570049653*^9, 
   3.76528957346854*^9}, {3.765291205425889*^9, 3.76529120698814*^9}, {
   3.765382861077177*^9, 3.7653828610867777`*^9}, 3.77228092863717*^9, 
   3.772281385830845*^9, {3.772552166651917*^9, 3.7725521850984373`*^9}, {
   3.772552460323341*^9, 3.772552579196213*^9}, {3.772552738960712*^9, 
   3.772552754935544*^9}, {3.772553452373315*^9, 3.772553472131428*^9}, {
   3.7725539009161177`*^9, 3.772553902092354*^9}, 3.789846436999708*^9, 
   3.7898465087011833`*^9, 3.789846654747723*^9, 3.789846798375153*^9, {
   3.789846944767798*^9, 3.789846946089007*^9}, {3.794924360092414*^9, 
   3.794924360638144*^9}, {3.79492482048623*^9, 3.794924861796453*^9}, {
   3.794925099667432*^9, 3.794925182464198*^9}, {3.7949253019155827`*^9, 
   3.794925321156307*^9}, {3.7949253589665937`*^9, 3.794925359447456*^9}, 
   3.794925454893011*^9, {3.7949255853059187`*^9, 3.794925585457325*^9}, {
   3.7949257074833*^9, 3.794925707932032*^9}, {3.7949267532831173`*^9, 
   3.794926773176186*^9}, {3.794926808567389*^9, 3.79492692290946*^9}, {
   3.7949349243378477`*^9, 3.794934924705268*^9}, 3.7958714413961563`*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"c70ad42c-8473-4858-b55f-69561a18f692"]
}, Closed]],

Cell[CellGroupData[{

Cell["Principal Equations", "Section",
 CellChangeTimes->{{3.553443940203739*^9, 3.553443948662223*^9}, {
  3.7653926755034513`*^9, 3.765392686197294*^9}, {3.794762165616406*^9, 
  3.794762168266035*^9}},
 FontFamily->"Times",ExpressionUUID->"48b67649-bddd-4cb4-9bea-d009b3de8d5e"],

Cell[TextData[{
 "Being in a Stokes flow regime implies that net forces and torques vanish, \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["F",
     FontWeight->"Bold"], "=", 
    RowBox[{
     StyleBox["\[Tau]",
      FontWeight->"Bold"], "=", 
     StyleBox["0",
      FontWeight->"Bold"]}]}], TraditionalForm]],ExpressionUUID->
  "36841ee0-5395-4cc0-aa6d-a844109f333c"],
 ". Our goal is to find the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["v",
     FontWeight->"Bold"], "cm"], TraditionalForm]],ExpressionUUID->
  "74389964-734b-4c02-a449-30742f3ad359"],
 " and ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"],
 " which satisfy this condition for a general helix in a general orientation \
with general ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "n"], ",", 
    SubscriptBox["\[Alpha]", "t"]}], TraditionalForm]],ExpressionUUID->
  "7351931e-fe44-4b47-9e39-076107e97caa"],
 ". \n\nThe main text uses ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n", "\[InvisibleComma]", 
     "u"}], 
    SubscriptBox["\[ScriptL]", "c"]], TraditionalForm]],ExpressionUUID->
  "dbacb3f5-10e0-40b1-8cb3-d371e91695c3"],
 " to parameterize the helix. For computational ease, we use parameter ",
 Cell[BoxData[
  FormBox["u", TraditionalForm]],ExpressionUUID->
  "6d321470-be47-4fde-87fd-ef5220efeda1"],
 " in this supplement. To convert expressions of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{"I", "=", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      SubscriptBox["\[ScriptL]", "c"]], " ", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n", 
         "\[InvisibleComma]", "u"}], 
        SubscriptBox["\[ScriptL]", "c"]], ")"}], 
      RowBox[{"\[DifferentialD]", "u"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"2ebb7270-a7f7-4897-ab47-2e3e798fc502"],
 " from the main text, we use the equivalent ",
 Cell[BoxData[
  FormBox[
   RowBox[{"I", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[ScriptL]", "c"], 
      RowBox[{
       RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{
        RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
      RowBox[{
       RowBox[{"f", " ", "[", "u", "]"}], " ", 
       RowBox[{"\[DifferentialD]", "u", " "}]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"db6df05d-e24a-41e0-83cd-577b374be3ab"],
 "\n\nWe begin with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["F",
     FontWeight->"Bold"], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       SubscriptBox["\[ScriptL]", "c"], 
       RowBox[{"2", "\[Pi]", " ", "n"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{
         RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], " ", 
       RowBox[{
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "t"], 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "r", "t"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "n"], 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "r", "n"]}]}], "]"}], 
        RowBox[{"\[DifferentialD]", "u"}]}]}]}], "=", 
     StyleBox["0",
      FontWeight->"Bold"]}]}], TraditionalForm]],ExpressionUUID->
  "e3e8a611-a894-4e06-9ae9-f0cb3feb39d9"],
 " and substitute in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "r"], "=", " ", 
    RowBox[{
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "f"], "-", 
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "h"]}]}], TraditionalForm]],ExpressionUUID->
  "6090893a-5dd8-4dcd-8b98-71afe55efe0a"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "h"], "=", 
     RowBox[{
      SubscriptBox[
       StyleBox["v",
        FontWeight->"Bold"], "cm"], "+", 
      RowBox[{
       StyleBox["\[Omega]",
        FontWeight->"Bold"], "\[Cross]", 
       StyleBox["H",
        FontWeight->"Bold"]}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "14f95493-9558-42f7-8d36-6fe13c0d9296"],
 "\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["0",
     FontWeight->"Bold"], "=", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{
        RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], " ", 
      RowBox[{
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "t"], "(", 
          RowBox[{
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "t"], "-", 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "h", "t"]}], ")"}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "n"], "(", 
          RowBox[{
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "n"], "-", 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "h", "n"]}], ")"}]}], "]"}], 
       RowBox[{"\[DifferentialD]", "u"}]}]}], " ", "\[Rule]"}]}], 
   TraditionalForm]],ExpressionUUID->"a2d00035-b4d1-4487-ae1d-cf9e09cd1b37"],
 " \n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FrameBox[
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{
         RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "t"], 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "t"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "n"], 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "n"]}]}], ")"}], 
        RowBox[{"\[DifferentialD]", "u"}]}]}], "=", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{
          RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Alpha]", "t"], 
            SubsuperscriptBox[
             StyleBox["v",
              FontWeight->"Bold"], "h", "t"]}], "+", 
           RowBox[{
            SubscriptBox["\[Alpha]", "n"], 
            SubsuperscriptBox[
             StyleBox["v",
              FontWeight->"Bold"], "h", "n"]}]}], ")"}], 
         RowBox[{"\[DifferentialD]", 
          RowBox[{"u", " ", "\[LongLeftRightArrow]", " ", 
           SubscriptBox[
            StyleBox["F",
             FontWeight->"Bold"], "f"]}]}]}]}], "=", 
       SubscriptBox[
        StyleBox["F",
         FontWeight->"Bold"], "h"]}]}]], " "}], TraditionalForm]],
  ExpressionUUID->"30b0710e-86e4-448d-8407-5309a071b5b5"],
 "\n\nSimilarly for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["\[Tau]",
     FontWeight->"Bold"], "\[Proportional]", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{
       RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
     RowBox[{
      RowBox[{
       StyleBox["H",
        FontWeight->"Bold"], "\[Cross]", 
       StyleBox["f",
        FontWeight->"Bold"]}], "  ", 
      RowBox[{"\[DifferentialD]", "u"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"642c0f73-0370-4f2f-9cb0-8bf459701e8f"],
 " we find\n\n",
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{
        RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], " ", 
      RowBox[{
       RowBox[{
        StyleBox["H",
         FontWeight->"Bold"], "\[Cross]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "t"], 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "t"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "n"], 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "n"]}]}], ")"}]}], 
       RowBox[{"\[DifferentialD]", "u"}]}]}], "=", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{
         RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
       RowBox[{
        RowBox[{
         StyleBox["H",
          FontWeight->"Bold"], "\[Cross]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Alpha]", "t"], 
            SubsuperscriptBox[
             StyleBox["v",
              FontWeight->"Bold"], "h", "t"]}], "+", 
           RowBox[{
            SubscriptBox["\[Alpha]", "n"], 
            SubsuperscriptBox[
             StyleBox["v",
              FontWeight->"Bold"], "h", "n"]}]}], ")"}]}], 
        RowBox[{"\[DifferentialD]", 
         RowBox[{"u", " ", "\[LongLeftRightArrow]", " ", 
          SubscriptBox[
           StyleBox["\[Tau]",
            FontWeight->"Bold"], "f"]}]}]}]}], "=", 
      SubscriptBox[
       StyleBox["\[Tau]",
        FontWeight->"Bold"], "h"]}]}]], TraditionalForm]],ExpressionUUID->
  "078f4029-5890-465b-bc1e-6c72dae24b3b"],
 "\n\nAll 4 of these quantities ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["(",
     FontWeight->"Bold"], 
    RowBox[{
     SubscriptBox[
      StyleBox["F",
       FontWeight->"Bold"], "f"], ",", 
     SubscriptBox[
      StyleBox["F",
       FontWeight->"Bold"], "h"], ",", 
     SubscriptBox["\[Tau]", "f"], ",", 
     SubscriptBox[
      StyleBox["\[Tau]",
       FontWeight->"Bold"], "h"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "aa23341b-dbef-454a-892b-9f0ec3cea0b4"],
 " may be found analytically and the resulting equations solved analytically \
for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["v",
     FontWeight->"Bold"], "cm"], TraditionalForm]],ExpressionUUID->
  "f94f0161-dc0a-43d6-92c1-062642689e96"],
 " and ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"],
 ".\n\nAdditionally, we may recast these 6 equations as a single matrix \
equation by defining the resistance tensor, ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    OverscriptBox["R", "_"], "_"], TraditionalForm]],ExpressionUUID->
  "40da347e-81cb-441c-a03a-df539abfb610"],
 ", via ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        SubscriptBox[
         StyleBox["F",
          FontWeight->"Bold"], "h"]},
       {
        SubscriptBox[
         StyleBox["\[Tau]",
          FontWeight->"Bold"], "h"]}
      }], ")"}], "=", 
    RowBox[{
     OverscriptBox[
      OverscriptBox["R", "_"], "_"], "\[CenterDot]", 
     RowBox[{"(", GridBox[{
        {
         SubscriptBox[
          StyleBox["v",
           FontWeight->"Bold"], "cm"]},
        {
         StyleBox["\[Omega]",
          FontWeight->"Bold"]}
       }], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "beafbc29-dec2-4fe2-89a1-4468ed722808"],
 ". Since we have ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["F",
     FontWeight->"Bold"], "h"], TraditionalForm]],ExpressionUUID->
  "f8885a4f-8809-4379-b77a-41c59f538b43"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Tau]",
     FontWeight->"Bold"], "h"], TraditionalForm]],ExpressionUUID->
  "31550029-8fab-4d7a-9212-7c6fe979bbcd"],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    OverscriptBox["R", "_"], "_"], TraditionalForm]],ExpressionUUID->
  "1da09988-0f98-4b36-b046-e2e28af7a0ec"],
 " can simply be read off from the coefficients of  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["v",
     FontWeight->"Bold"], "cm"], TraditionalForm]],ExpressionUUID->
  "af5ef9f2-2a1d-4f56-b78c-2e1c270b5b9b"],
 " and ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"],
 " in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {
       SubscriptBox[
        StyleBox["F",
         FontWeight->"Bold"], "h"]},
      {
       SubscriptBox[
        StyleBox["\[Tau]",
         FontWeight->"Bold"], "h"]}
     }], ")"}], TraditionalForm]],ExpressionUUID->
  "8d2f3e2a-7be7-4dd5-89e2-3daab862a67d"],
 ". \n\nThen we are tasked with solving the equivalent problem ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        SubscriptBox[
         StyleBox["F",
          FontWeight->"Bold"], "f"]},
       {
        SubscriptBox[
         StyleBox["\[Tau]",
          FontWeight->"Bold"], "f"]}
      }], ")"}], "=", 
    RowBox[{
     OverscriptBox[
      OverscriptBox["R", "_"], "_"], "\[CenterDot]", 
     RowBox[{"(", GridBox[{
        {
         SubscriptBox[
          StyleBox["v",
           FontWeight->"Bold"], "cm"]},
        {
         StyleBox["\[Omega]",
          FontWeight->"Bold"]}
       }], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "df94fd2c-fa9a-4e86-aa80-2d47145f5ef4"],
 "\n\nThe next 6 sections show how to calculate: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["F",
      FontWeight->"Bold"], "f"], ",", 
    SubscriptBox[
     StyleBox["F",
      FontWeight->"Bold"], "h"], ",", 
    SubscriptBox["\[Tau]", "f"], ",", 
    SubscriptBox[
     StyleBox["\[Tau]",
      FontWeight->"Bold"], "h"], ",", 
    OverscriptBox[
     OverscriptBox["R", "_"], "_"], ",", " ", 
    SubscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "cm"]}], TraditionalForm]],ExpressionUUID->
  "a8dcfb77-b84c-4d8e-becb-40d5d7401149"],
 ", and ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, {3.764789026960943*^9, 3.7647890660831738`*^9}, {
   3.7653748527620153`*^9, 3.765374871202924*^9}, {3.7653751925906076`*^9, 
   3.7653753076334953`*^9}, {3.794762213662359*^9, 3.794762320252122*^9}, {
   3.794762350477337*^9, 3.794762637695074*^9}, {3.794762691210544*^9, 
   3.794762713782195*^9}, {3.7947627928959513`*^9, 3.7947628494394703`*^9}, {
   3.7947629064088297`*^9, 3.794763185077466*^9}, {3.794763217927409*^9, 
   3.794763330308463*^9}, {3.794763363680642*^9, 3.79476337602265*^9}, {
   3.794763582394176*^9, 3.7947639565525923`*^9}, {3.794764004784833*^9, 
   3.7947641016077547`*^9}, {3.794764150563389*^9, 3.794764151724725*^9}, {
   3.794845113759193*^9, 3.794845135092415*^9}, {3.794845197860992*^9, 
   3.794845322877122*^9}, {3.794845410510676*^9, 3.794845439971105*^9}, {
   3.79484980473217*^9, 3.794849812626583*^9}, {3.7949137765887947`*^9, 
   3.794913865523877*^9}, {3.794916018001946*^9, 3.794916066022265*^9}, {
   3.794936632981081*^9, 3.7949367252741337`*^9}, {3.79493676717905*^9, 
   3.7949368500177727`*^9}, {3.795185767165856*^9, 3.7951857760229673`*^9}, {
   3.795186655951179*^9, 3.795186780962397*^9}, {3.7958821958420887`*^9, 
   3.795882229608451*^9}, {3.795882267614983*^9, 3.79588231322578*^9}, {
   3.795882996683811*^9, 3.7958829969985847`*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"76f9cb2e-dec3-48b2-9434-4c97b6554d68"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["F",
     FontWeight->"Bold"], 
    RowBox[{"f", " "}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "454ea528-0569-4240-87f9-1b8e816929b8"]
}], "Section",
 CellChangeTimes->{{3.553444002878324*^9, 3.5534440116698265`*^9}, {
  3.7653926911005907`*^9, 3.765392696570272*^9}, {3.794759293803327*^9, 
  3.7947592946626377`*^9}, {3.79476340590374*^9, 3.794763415151497*^9}, {
  3.79476345300749*^9, 3.79476345300766*^9}},
 FontFamily->"Times",ExpressionUUID->"dfe4b30a-85ce-492c-8d1e-06ce6879c11a"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["F",
     FontWeight->"Bold"], 
    RowBox[{"f", " "}]], TraditionalForm]],ExpressionUUID->
  "4c30c264-b4a1-4733-92bc-fa7fa27b9f82"],
 " represents the net force on a helix in unperturbed shear flow which is \
anchored in place. Since we are in a low Reynolds number regime, we take the \
drag on a point on the filament to be ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      StyleBox["f",
       FontWeight->"Bold"], 
      RowBox[{"f", " "}]], "(", "u", ")"}], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "t"], 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "f", "t"], "(", "u", ")"}]}], "+", 
     RowBox[{
      SubscriptBox["\[Alpha]", "n"], 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "f", "n"], "(", "u", ")"}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"175d5d0e-afd3-4856-9be9-293c7c675258"],
 " , where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "t"], "(", "u", ")"}], TraditionalForm]],
  ExpressionUUID->"f3ff0f41-7a49-40e1-a547-828253ab3ad1"],
 " is the flow tangent to the filament and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "n"], "(", "u", ")"}], TraditionalForm]],
  ExpressionUUID->"1cc34cbc-c456-4443-a641-52d78a881b01"],
 " is the flow normal to the filament. Then ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      StyleBox["F",
       FontWeight->"Bold"], "f"], "=", 
     RowBox[{
      FractionBox[
       SubscriptBox["\[ScriptL]", "c"], 
       RowBox[{"2", "\[Pi]", " ", "n"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{"2", "\[Pi]", " ", "n"}]], 
       RowBox[{
        SubscriptBox[
         StyleBox["f",
          FontWeight->"Bold"], "f"], " ", 
        RowBox[{"(", "u", ")"}], 
        StyleBox["d",
         FontSlant->"Plain"]}]}]}]}], "\[InvisibleComma]", "u"}], 
   TraditionalForm]],ExpressionUUID->"9966b421-23d9-4925-8890-e12270db2c4c"],
 ". To make things simpler, we\[CloseCurlyQuote]ll use ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "f", "n"], "=", 
    RowBox[{
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "f"], "-", 
     SubsuperscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "f", "t"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8162585a-df8b-4ecf-98e1-e8e13c36e051"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["f",
      FontWeight->"Bold"], 
     RowBox[{"f", " "}]], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Alpha]", "n"], " ", 
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "f", "n"]}], "+", 
      RowBox[{
       SubscriptBox["\[Alpha]", "t"], " ", 
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "f", "t"]}]}], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Alpha]", "n"], " ", 
       SubscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "f"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Alpha]", "t"], "-", 
         SubscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "f", "t"]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"36c6d685-0996-41a3-b292-e5fc571d687d"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, {3.764789026960943*^9, 3.7647890660831738`*^9}, {
   3.7653748527620153`*^9, 3.765374871202924*^9}, {3.7653751925906076`*^9, 
   3.7653753076334953`*^9}, {3.794764184813655*^9, 3.7947642999727*^9}, {
   3.79476439150263*^9, 3.794764454216792*^9}, {3.794765462060687*^9, 
   3.79476546206131*^9}, {3.794765505828485*^9, 3.794765522561493*^9}, {
   3.794767214243169*^9, 3.7947672728648767`*^9}, {3.794845465207469*^9, 
   3.794845481823949*^9}, {3.795875234754691*^9, 3.7958752798463783`*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f17d6dee-d41d-468b-b26f-7ad484180bd0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "4"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Ff", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox["cl", 
        RowBox[{"2", "\[Pi]", " ", "n"}]], 
       RowBox[{"Refine", "[", 
        RowBox[{
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]n", " ", "vf"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Alpha]t", "-", "\[Alpha]n"}], ")"}], "vft"}]}], ",", 
           
           RowBox[{"{", 
            RowBox[{"u", ",", "0", ",", 
             RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"n", "\[Element]", "Integers"}]}], "]"}]}], "/.", 
      RowBox[{
       SuperscriptBox["h", "2"], "\[Rule]", "1"}]}], "]"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.794766090345991*^9, 3.7947661015395412`*^9}, {
   3.794766668947331*^9, 3.7947666798577547`*^9}, {3.794766710557706*^9, 
   3.79476674792765*^9}, {3.794767144549122*^9, 3.794767173754928*^9}, 
   3.794845572091196*^9, 3.794845945617591*^9, {3.7949269550445623`*^9, 
   3.794926957304771*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"aadad8c0-9ea7-49d6-b32a-a328bbd1008c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Style", "[", 
   RowBox[{
    RowBox[{"TableForm", "[", 
     RowBox[{
      RowBox[{"Ff", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]n", "\[Rule]", 
          SubscriptBox["\[Alpha]", "n"]}], ",", 
         RowBox[{"\[Alpha]t", "\[Rule]", 
          SubscriptBox["\[Alpha]", "t"]}], ",", 
         RowBox[{"l", "\[Rule]", "\[ScriptL]"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], "\[Rule]", 
          SuperscriptBox[
           SubscriptBox["\[ScriptL]", "c"], "2"]}], ",", 
         RowBox[{
          SqrtBox[
           SuperscriptBox[
            SubscriptBox["\[ScriptL]", "c"], "2"]], "\[Rule]", 
          SubscriptBox["\[ScriptL]", "c"]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           SqrtBox[
            SuperscriptBox[
             SubscriptBox["\[ScriptL]", "c"], "2"]]}], "\[Rule]", 
          RowBox[{"1", "/", 
           SubscriptBox["\[ScriptL]", "c"]}]}]}], "}"}]}], ",", 
      RowBox[{"TableHeadings", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\"\<F\>\"", "x"], ",", 
           SubscriptBox["\"\<F\>\"", "y"], ",", 
           SubscriptBox["\"\<F\>\"", "z"]}], "}"}], ",", "None"}], "}"}]}]}], 
     "]"}], ",", 
    RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "24"}], 
   "]"}], "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.5535460187432785`*^9, 3.553546020396373*^9}, {
   3.5535472468805237`*^9, 3.553547246956528*^9}, {3.764772465035447*^9, 
   3.764772473576806*^9}, {3.764773214864493*^9, 3.76477321528535*^9}, 
   3.7647734701491337`*^9, {3.765294258078158*^9, 3.7652942698085127`*^9}, {
   3.765384378582057*^9, 3.76538439540948*^9}, {3.765384597106103*^9, 
   3.765384597707203*^9}, {3.77981709288488*^9, 3.779817096911413*^9}, {
   3.7947669758427353`*^9, 3.794766976010448*^9}, {3.794767054808934*^9, 
   3.794767055175864*^9}, {3.7947670980246277`*^9, 3.7947670983539124`*^9}, {
   3.794844942048696*^9, 3.794844950602519*^9}, 3.794845631335958*^9, {
   3.794936971545483*^9, 3.794936972060226*^9}, 3.794937322710497*^9, {
   3.794937564041284*^9, 3.794937564128838*^9}, {3.7958712545726433`*^9, 
   3.7958712817678537`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"043bdc14-d0f7-41fa-b55e-79d6efa514d7"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"fs", ",", "F"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fs", "[", 
     RowBox[{
     "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
      ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", 
      "\[Gamma]_"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"H", ",", 
      RowBox[{"H", "+", 
       RowBox[{"\[Gamma]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]n", " ", "vfn"}], "+", 
           RowBox[{"\[Alpha]t", " ", "vft"}]}], ")"}], "/", "4"}]}]}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AF", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"\[Gamma]", " ", "Ff"}]}], "}"}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], "=", 
   RowBox[{"\[Gamma]", " ", "Ff"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AFx", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"Ff", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", "0", ",", "0"}], 
            "}"}]}], "}"}], "]"}]}], "}"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AFy", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"Ff", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", "0"}], "}"}]}], "}"}], 
         "]"}]}], "}"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AFz", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "@", "Green"}], ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"Ff", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}], 
       "}"}], "]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.794927173499312*^9, 3.79492727175797*^9}, {
   3.7949276776832933`*^9, 3.794927678359065*^9}, 3.794928342757731*^9, {
   3.79492842815803*^9, 3.794928451039073*^9}, {3.794928495138504*^9, 
   3.794928495213265*^9}, {3.794929250479686*^9, 3.794929262088264*^9}, {
   3.794933491137525*^9, 3.794933509286355*^9}, {3.794933708795351*^9, 
   3.7949337093738813`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"52a44ed1-b121-4d2c-8465-09a6b6a0c9d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rowW", "=", "380"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowH", "=", "30"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sz", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tab", ",", "Af", ",", "pltRng"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tab", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"fs", "[", 
          RowBox[{
          "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
           ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
           "\[Gamma]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", 
           RowBox[{"Range", "[", 
            RowBox[{"0.", ",", 
             RowBox[{"2", "\[Pi]", " ", "n"}], ",", "dx"}], "]"}]}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Af", "=", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"Purple", ",", "Thick", ",", 
             RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
             RowBox[{"Arrow", "/@", "tab"}]}], "}"}], "]"}], ",", 
          RowBox[{"PointSize", "[", "0.02", "]"}], ",", 
          RowBox[{"cs", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Point", "/@", 
           RowBox[{"tab", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "}"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"pltRng", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"f", "&&", 
          RowBox[{"(", 
           RowBox[{"Net", "||", "Components"}], ")"}]}], ",", 
         RowBox[{"MinMax", "/@", 
          RowBox[{"Thread", "[", 
           RowBox[{"Partition", "[", 
            RowBox[{
             RowBox[{"Flatten", "@", 
              RowBox[{"N", "@", 
               RowBox[{"{", 
                RowBox[{"tab", ",", 
                 RowBox[{"F", "[", 
                  RowBox[{
                  "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                   "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                   "\[Alpha]t", ",", "\[Gamma]"}], "]"}], ",", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{
                   RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}], ",", "3"}], "]"}], ",", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], ",", "3"}], "]"}]}], 
                "}"}]}]}], ",", "3"}], "]"}], "]"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{"f", ",", 
           RowBox[{"MinMax", "/@", 
            RowBox[{"Thread", "[", 
             RowBox[{"Partition", "[", 
              RowBox[{
               RowBox[{"Flatten", "@", 
                RowBox[{"N", "@", 
                 RowBox[{"{", 
                  RowBox[{"tab", ",", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}], ",", "3"}], "]"}], ",", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], ",", "3"}], "]"}]}], 
                  "}"}]}]}], ",", "3"}], "]"}], "]"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"Net", "||", "Components"}], ",", 
             RowBox[{"MinMax", "/@", 
              RowBox[{"Thread", "[", 
               RowBox[{"Partition", "[", 
                RowBox[{
                 RowBox[{"Flatten", "@", 
                  RowBox[{"N", "@", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]"}], "]"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}], ",", "3"}], "]"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], ",", "3"}], "]"}]}], 
                    "}"}]}]}], ",", "3"}], "]"}], "]"}]}], ",", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"mx", "[", 
                   RowBox[{"l", ",", "r"}], "]"}]}], ",", 
                 RowBox[{"mx", "[", 
                  RowBox[{"l", ",", "r"}], "]"}]}], "}"}], ",", "3"}], 
              "]"}]}], "]"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"helix", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "\[Pi]", " ", "n"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{
             "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}]}], ",", 
          RowBox[{"Sequence", "[", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"BoxRatios", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ","}], "*)"}], 
           RowBox[{
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{"1.1", "pltRng"}]}], ",", 
            RowBox[{"AxesLabel", "\[Rule]", 
             RowBox[{"ts", "/@", 
              RowBox[{"{", 
               RowBox[{"x", ",", "y", ",", "z"}], "}"}]}]}], ",", 
            RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
            RowBox[{"AxesStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "Bold", ",", "12"}], "]"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{"tssc", "[", 
              RowBox[{
              "\"\<Force on Pinned Helix\\n\>\"", ",", "sz", ",", "Black"}], 
              "]"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"Net", ",", 
          RowBox[{"AF", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            "\[Gamma]"}], "]"}], ",", "blank"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"Components", ",", 
          RowBox[{"AFx", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            "\[Gamma]"}], "]"}], ",", "blank"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"Components", ",", 
          RowBox[{"AFy", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            "\[Gamma]"}], "]"}], ",", "blank"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"Components", ",", 
          RowBox[{"AFz", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            "\[Gamma]"}], "]"}], ",", "blank"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"f", ",", "Af", ",", "blank"}], "]"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Text", "[", 
         RowBox[{"tssc", "[", 
          RowBox[{"\"\<Force Components\>\"", ",", "24", ",", "Black"}], 
          "]"}], "]"}], "}"}], ",", 
       RowBox[{"Alignment", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ","}], "*)"}], 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(F\), \(x\)]\)\>\"", ",", "sz", ",", 
          "Blue"}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(F\), \(y\)]\)\>\"", ",", "sz", ",", 
          "Red"}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(F\), \(z\)]\)\>\"", ",", "sz", ",", 
          RowBox[{"Darker", "@", "Green"}]}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{"\"\<F\>\"", ",", "sz", ",", "Black"}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{"\"\<f\>\"", ",", "sz", ",", "Purple"}], "]"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"Spacer", "[", "30", "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "50"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Control", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Components", ",", "True", ",", 
            RowBox[{
            "ts", "[", "\"\<\!\(\*SubscriptBox[\(F\), \(x, y, z\)]\)\>\"", 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"False", ",", "True"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Control", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Net", ",", "True", ",", 
            RowBox[{"ts", "@", "\"\<Net\>\""}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}]}], "}"}], ",", 
     RowBox[{"Spacer", "[", "20", "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Control", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"f", ",", "True", ",", 
            RowBox[{"ts", "@", "\"\<f\>\""}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Control", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"dx", ",", 
            RowBox[{"\[Pi]", "/", "8"}], ",", 
            RowBox[{"ts", "@", "\"\<\[CapitalDelta]u\>\""}]}], "}"}], ",", 
          RowBox[{"\[Pi]", "/", "16"}], ",", "\[Pi]", ",", 
          RowBox[{"ControlType", " ", "\[Rule]", " ", "Manipulator"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "50"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Spacer", "[", "20", "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "Delimiter", ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Helix Orientation\>\"", ",", "18", ",", "Bold"}], "]"}], 
       "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Psi]", ",", "0", ",", 
           RowBox[{"ts", "@", "\"\<\[Psi]\>\""}]}], "}"}], ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Phi]", ",", "0", ",", 
           RowBox[{"ts", "@", "\"\<\[Phi]\>\""}]}], "}"}], ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "0", ",", 
           RowBox[{"ts", "@", "\"\<\[Theta]\>\""}]}], "}"}], ",", "0", ",", 
         "\[Pi]"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Helix Parameters\>\"", ",", "18", ",", "Bold"}], "]"}], 
       "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", 
           RowBox[{"ts", "@", "\"\<Radius (r)\>\""}]}], "}"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "10"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "4", ",", 
           RowBox[{"ts", "@", "\"\<Length (\[ScriptL])\>\""}]}], "}"}], ",", 
         "0", ",", "10"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "3", ",", 
           RowBox[{"ts", "@", "\"\<Turns (n)\>\""}]}], "}"}], ",", "1", ",", 
         "10", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"h", ",", "1", ",", 
           RowBox[{"ts", "@", "\"\<Handed (h)\>\""}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "\[Rule]", 
            RowBox[{"ts", "@", "\"\<Left \>\""}]}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "\[Rule]", 
            RowBox[{"ts", "@", "\"\<Right \>\""}]}]}], "}"}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", 
        RowBox[{"rowH", "+", "5"}]}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Flow\>\"", ",", "18", ",", "Bold"}], "]"}], "]"}], "}"}],
      ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "1", ",", 
       RowBox[{
       "ts", "@", 
        "\"\<Flow Rate (\!\(\*OverscriptBox[\(\[Gamma]\), \(.\)]\))\>\""}]}], 
      "}"}], ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]t", ",", "1", ",", 
       RowBox[{
       "ts", "@", 
        "\"\<Tangent Drag (\!\(\*SubscriptBox[\(\[Alpha]\), \
\(t\)]\))\>\""}]}], "}"}], ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]n", ",", "2", ",", 
       RowBox[{
       "ts", "@", 
        "\"\<Normal Drag (\!\(\*SubscriptBox[\(\[Alpha]\), \(n\)]\))\>\""}]}],
       "}"}], ",", "0", ",", "5"}], "}"}], ",", "\[IndentingNewLine]", 
   "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Force\>\"", ",", "18", ",", "Bold"}], "]"}], "]"}], 
      "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"MatrixForm", "[", 
          RowBox[{
           RowBox[{"Evaluate", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]"}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    ",", "0.01"}], "]"}], "]"}], ",", "Blue"}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]"}], "]"}], 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                    ",", "0.01"}], "]"}], "]"}], ",", "Red"}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]"}], "]"}], 
                    "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                    ",", "0.01"}], "]"}], "]"}], ",", 
                 RowBox[{"Darker", "@", "Green"}]}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{"Norm", "@", 
                    RowBox[{"F", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]"}], "]"}]}], ",", "0.01"}], 
                   "]"}], "]"}], ",", "Black"}], "]"}]}], "}"}], "]"}], "]"}],
            ",", 
           RowBox[{"TableHeadings", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "\"\<\!\(\*SubscriptBox[\(F\), \(x\)]\)\>\"", ",", 
                "\"\<\!\(\*SubscriptBox[\(F\), \(y\)]\)\>\"", ",", 
                "\"\<\!\(\*SubscriptBox[\(F\), \(z\)]\)\>\"", ",", 
                "\"\<|F|\>\""}], "}"}], ",", "None"}], "}"}]}], ",", 
           RowBox[{"TableDirections", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Row", ",", " ", "Column"}], "}"}]}]}], "]"}], ",", "18",
          ",", "Bold"}], "]"}], "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", 
        RowBox[{"2", "rowH"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ControlPlacement", "\[Rule]", "Left"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.76478979156131*^9, 3.764789807012479*^9}, 
   3.764789855459079*^9, {3.764789995840061*^9, 3.764789998466729*^9}, {
   3.764790059195538*^9, 3.764790103039071*^9}, {3.764790159306978*^9, 
   3.76479019976656*^9}, {3.764790318852119*^9, 3.7647903273174973`*^9}, {
   3.764790369566155*^9, 3.764790413719194*^9}, {3.764790510800087*^9, 
   3.7647905116523542`*^9}, {3.7647905872643337`*^9, 3.7647906728420963`*^9}, 
   3.7647907112700872`*^9, {3.764790792138166*^9, 3.764790831101884*^9}, 
   3.764791014297619*^9, 3.76479105421026*^9, 3.765115447068172*^9, {
   3.765115586911689*^9, 3.765115594179768*^9}, {3.765115859048522*^9, 
   3.765115947743039*^9}, {3.765116104733066*^9, 3.765116108118113*^9}, {
   3.76511624749901*^9, 3.765116253881962*^9}, {3.765116341686681*^9, 
   3.765116500552081*^9}, {3.7651218616008673`*^9, 3.765121893975154*^9}, {
   3.765121945773526*^9, 3.765121985825756*^9}, {3.765122339221986*^9, 
   3.765122342449489*^9}, {3.765289575679435*^9, 3.765289582469282*^9}, 
   3.765289772126492*^9, 3.7652899251787024`*^9, {3.765296819938652*^9, 
   3.765296824099938*^9}, {3.765382861198614*^9, 3.765382861224657*^9}, {
   3.7653832544071493`*^9, 3.7653832588334503`*^9}, {3.765383305809667*^9, 
   3.7653833537173643`*^9}, {3.7653833850756407`*^9, 3.765383417929016*^9}, {
   3.794927485109586*^9, 3.7949275767400007`*^9}, {3.794927622586466*^9, 
   3.794927628634728*^9}, {3.794927693540382*^9, 3.794927746374791*^9}, {
   3.794927867449625*^9, 3.79492789066608*^9}, 3.794927948724999*^9, {
   3.7949279969118567`*^9, 3.7949280096545677`*^9}, {3.794928057374238*^9, 
   3.794928059565514*^9}, {3.794928220475024*^9, 3.7949282680980253`*^9}, {
   3.794928509430958*^9, 3.794928573530183*^9}, {3.794928636090906*^9, 
   3.794928801318346*^9}, {3.794928834905622*^9, 3.794928835755088*^9}, {
   3.7949288970592613`*^9, 3.794928902266109*^9}, {3.794928945505396*^9, 
   3.794929011723144*^9}, {3.794929054289064*^9, 3.7949292157006407`*^9}, {
   3.794929301316142*^9, 3.794929301394681*^9}, {3.794929599877665*^9, 
   3.794929600047894*^9}, {3.79492963645039*^9, 3.794929666540856*^9}, {
   3.794929701537573*^9, 3.79492974713414*^9}, {3.794929788969701*^9, 
   3.794929799466798*^9}, 3.7949298580585012`*^9, {3.794929934761849*^9, 
   3.79492995790832*^9}, {3.79492999314638*^9, 3.79493003675558*^9}, {
   3.7949300709177103`*^9, 3.794930150200118*^9}, {3.794930181342472*^9, 
   3.794930231274695*^9}, {3.794930262743691*^9, 3.7949303708567457`*^9}, {
   3.794930444026206*^9, 3.7949306585296917`*^9}, {3.794930706928113*^9, 
   3.7949308018918133`*^9}, {3.7949308548256617`*^9, 3.79493085642083*^9}, {
   3.794930889365201*^9, 3.794930905270392*^9}, {3.794930951925337*^9, 
   3.7949313000422783`*^9}, {3.794931332318448*^9, 3.7949313324891863`*^9}, {
   3.794931396703786*^9, 3.7949315596264467`*^9}, {3.794931664661574*^9, 
   3.7949316909520206`*^9}, {3.794931720975957*^9, 3.794931778067791*^9}, {
   3.794931819726933*^9, 3.794931831888743*^9}, {3.794931862026567*^9, 
   3.7949318980710707`*^9}, {3.794931937854192*^9, 3.794931957718357*^9}, {
   3.794933096945195*^9, 3.794933110287716*^9}, {3.794933536721031*^9, 
   3.794933545931107*^9}, {3.794933724304515*^9, 3.7949337320906363`*^9}, {
   3.794933833269504*^9, 3.7949338412536*^9}, 3.79587144143382*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"f6c7c829-8a22-40fa-9fa1-4b8c55e1b123"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Tau]",
     FontWeight->"Bold"], 
    RowBox[{"f", " "}]], TraditionalForm]],ExpressionUUID->
  "78987172-70ed-45dc-ab56-986f1dcd7e8c"]
}], "Section",
 CellChangeTimes->{{3.553443987786461*^9, 3.553443998929098*^9}, {
  3.765392702737767*^9, 3.765392707872264*^9}, {3.794759296319283*^9, 
  3.794759297168067*^9}, {3.7947635274320593`*^9, 3.79476353120186*^9}},
 FontFamily->"Times",ExpressionUUID->"d8c4627d-5aed-4622-8c19-cf4813210312"],

Cell[TextData[{
 "The torque is given by  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["\[Tau]",
      FontWeight->"Bold"], "f"], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       SubscriptBox["\[ScriptL]", "c"], 
       RowBox[{"2", "\[Pi]", " ", "n"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{"2", "\[Pi]", " ", "n"}]], 
       RowBox[{
        RowBox[{
         RowBox[{
          StyleBox["H",
           FontWeight->"Bold"], "(", "u", ")"}], "\[Cross]", 
         SubscriptBox[
          StyleBox["f",
           FontWeight->"Bold"], "f"]}], " ", 
        RowBox[{"(", "u", ")"}]}]}]}], "=", 
     RowBox[{
      FractionBox[
       SubscriptBox["\[ScriptL]", "c"], 
       RowBox[{"2", "\[Pi]", " ", "n"}]], 
      RowBox[{"\[Integral]", 
       RowBox[{
        RowBox[{
         StyleBox["H",
          FontWeight->"Bold"], "(", "u", ")"}], "\[Cross]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "n"], " ", 
           SubscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Alpha]", "t"], "-", 
             SubscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "t"]}]}], ")"}]}]}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"187bac8c-ef4a-4807-afe0-f4e9dc2356c6"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.79476547864095*^9, 3.794765481852457*^9}, {3.794771463253825*^9, 
   3.7947714872450867`*^9}, {3.7948456533676662`*^9, 3.794845669280177*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"3c2f8dbf-aede-481a-b1f9-dcf055b41f32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "8"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"cht", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Cross", "[", 
        RowBox[{"H", ",", "vft"}], "]"}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";"}], "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"H", "\[Cross]", 
    SubsuperscriptBox["v", "f", "t"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ch", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Cross", "[", 
        RowBox[{"H", ",", "vf"}], "]"}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";"}], "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"H", "\[Cross]", 
    SubscriptBox["v", "f"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.794767637122575*^9, 3.794767675954028*^9}, {
  3.7947677311398773`*^9, 3.7947677338775387`*^9}, {3.7947688868437567`*^9, 
  3.79476893868612*^9}, {3.7949351349514647`*^9, 3.7949351549826393`*^9}, {
  3.794935215316286*^9, 3.794935225587461*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"eadc51bf-fb9b-43b7-8b5c-22b4b6e55b58"],

Cell["\<\
Trick to speed up integration. Just integrating slow, but terms contain sums \
of things like cos(u), u cos(u), ...etc. Only 31 unique \
\[OpenCurlyDoubleQuote]u-terms\[CloseCurlyDoubleQuote] vs 1,295 total terms. \
So break it down - integrate those individually then substitute integrated \
values back in.\
\>", "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.79476547864095*^9, 3.794765481852457*^9}, {3.794768950635538*^9, 
   3.794769001132449*^9}, {3.794769069337504*^9, 3.794769091229375*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"49ac3b15-0814-4751-9fd4-13a2ee3d0925"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "7"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lst", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "@@", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{"#", "//", "Expand"}], ")"}], ")"}]}], "/.", 
         RowBox[{"g", "\[Rule]", "List"}]}], "&"}], ")"}], "/@", "cht"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"ls", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "@@", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{"#", "//", "Expand"}], ")"}], ")"}]}], "/.", 
         RowBox[{"g", "\[Rule]", "List"}]}], "&"}], ")"}], "/@", "ch"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Break", " ", "into", " ", "list", " ", "of", " ", "terms"}], 
     " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"utermst", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"lst", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "a", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"su", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"su", "[", "a", "]"}]}], ",", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cu", "[", "_", "]"}], ",", 
         RowBox[{"su", "[", "_", "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"#", "\[Rule]", "1"}]}], "&"}]}], "]"}]}], ";", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"uterms", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ls", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "a", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"su", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"su", "[", "a", "]"}]}], ",", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cu", "[", "_", "]"}], ",", 
         RowBox[{"su", "[", "_", "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"#", "\[Rule]", "1"}]}], "&"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "extract", " ", "only", " ", "terms", " ", "containing", " ", "u"}], 
        " ", "-", " ", 
        RowBox[{
        "rename", " ", "them", " ", "for", " ", "easy", " ", "extraction", 
         " ", "u"}]}], "\[Rule]", 
       RowBox[{"cu", "[", "0", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"cos", "[", "au", "]"}], "\[Rule]", 
       RowBox[{"cu", "[", "a", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"sin", "[", "au", "]"}], "\[Rule]", 
       RowBox[{"su", "[", "a", "]"}]}]}], "  ", "*)"}], "\[IndentingNewLine]",
     "\[IndentingNewLine]", 
    RowBox[{"cofst", "=", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"lst", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "a", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"su", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"su", "[", "a", "]"}]}], ",", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"cu", "[", "_", "]"}], ",", 
          RowBox[{"su", "[", "_", "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", "1"}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"cofs", "=", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"ls", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "a", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"su", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"su", "[", "a", "]"}]}], ",", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"cu", "[", "_", "]"}], ",", 
          RowBox[{"su", "[", "_", "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", "1"}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "whatever", " ", "is", " ", "leftover", " ", "is", " ", "coefficient"}], 
     " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"unst", "=", 
     RowBox[{"Union", "@", 
      RowBox[{"Flatten", "@", "utermst"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"uns", "=", 
     RowBox[{"Union", "@", 
      RowBox[{"Flatten", "@", "uterms"}]}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"unique", " ", "uterms"}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"unsUt", "=", 
     RowBox[{
      RowBox[{"unst", "/.", 
       RowBox[{
        RowBox[{"cu", "[", "0", "]"}], "\[Rule]", "u"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Cos", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Sin", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}]}], "}"}]}]}], ";", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"unsU", "=", 
     RowBox[{
      RowBox[{"uns", "/.", 
       RowBox[{
        RowBox[{"cu", "[", "0", "]"}], "\[Rule]", "u"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Cos", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Sin", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}]}], "}"}]}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "substitute", " ", "real", " ", "expressions", " ", "in", " ", "for", 
      " ", "shorthand", " ", "to", " ", "integrate"}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"intst", "=", 
     RowBox[{"Refine", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{"unsUt", ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", 
           RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"n", "\[Element]", "Integers"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ints", "=", 
     RowBox[{"Refine", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{"unsU", ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", 
           RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"n", "\[Element]", "Integers"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"integrate", " ", "unique", " ", "uterms"}], " ", "*)"}], "\n", 
    "\[IndentingNewLine]", 
    RowBox[{"rlst", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], "/@", "unst"}],
        "\[Rule]", "intst"}], "]"}]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{"rls", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], "/@", "uns"}], 
       "\[Rule]", "ints"}], "]"}]}], " ", ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "rules", " ", "to", " ", "replace", " ", "uterms", " ", "with", " ", 
      "their", " ", "integration", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "use", " ", "strings", " ", "to", " ", "avoid", " ", "repeated", " ", 
         "replacement", " ", 
         RowBox[{"e", ".", "g", ".", " ", 
          RowBox[{"Sin", "[", "u", "]"}]}], 
         RowBox[{"Cos", "[", "u", "]"}], " ", "should", " ", "be", " ", 
         "replaced", " ", "as", " ", "a", " ", "unit"}], ",", " ", 
        RowBox[{"not", " ", "individually"}]}], ")"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"iutermst", "=", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], ",", "utermst",
         ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "/.", "rlst"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"iuterms", "=", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], ",", "uterms", 
        ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "/.", "rls"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "replace", " ", "uterms", " ", "with", " ", "their", " ", 
      "integration"}], "*)"}], " ", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ilst", "=", 
     RowBox[{"iutermst", "*", "cofst"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ils", "=", 
     RowBox[{"iuterms", "*", "cofs"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "merge", " ", "integrated", " ", "terms", " ", "with", " ", "their", " ",
       "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ttf", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Total", "/@", "ilst"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], "\[Rule]", "1"}], ",", 
          RowBox[{
           SuperscriptBox["h", "3"], "\[Rule]", "h"}]}], "}"}]}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"tf", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Total", "/@", "ils"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], "\[Rule]", "1"}], ",", 
          RowBox[{
           SuperscriptBox["h", "3"], "\[Rule]", "h"}]}], "}"}]}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Tau]fa", "=", 
     RowBox[{
      RowBox[{"\[Alpha]n", " ", "tf"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]t", "-", "\[Alpha]n"}], ")"}], "ttf"}]}]}]}], 
   "\[IndentingNewLine]", "*)"}]}]], "Input",
 CellChangeTimes->{{3.787329349541833*^9, 3.787329351148397*^9}, {
   3.787329435782618*^9, 3.787329443301857*^9}, {3.787329550560821*^9, 
   3.787329558084494*^9}, {3.787329617196096*^9, 3.7873297461273193`*^9}, {
   3.787330008172488*^9, 3.787330009150269*^9}, {3.787330111402362*^9, 
   3.787330117339476*^9}, {3.787330988867885*^9, 3.787331143815064*^9}, {
   3.78733117535532*^9, 3.787331234558908*^9}, {3.7873314260669537`*^9, 
   3.787331427783987*^9}, {3.787332079673208*^9, 3.7873321165105963`*^9}, 
   3.787332228868916*^9, {3.787332350507957*^9, 3.787332397288562*^9}, {
   3.7947676841759233`*^9, 3.794767684437928*^9}, {3.794767720214773*^9, 
   3.794767746037634*^9}, {3.794767843569632*^9, 3.794767883901658*^9}, {
   3.794767932755179*^9, 3.794767954821898*^9}, {3.794767991894919*^9, 
   3.794768021811593*^9}, {3.794768064713736*^9, 3.7947680662765217`*^9}, {
   3.7947681729716377`*^9, 3.794768510078134*^9}, {3.794768543736114*^9, 
   3.794768585346813*^9}, {3.7947691064154043`*^9, 3.794769178955175*^9}, {
   3.79477240947875*^9, 3.794772409630184*^9}, {3.794772442994667*^9, 
   3.794772446143993*^9}, 3.794773028651472*^9, 3.7947742040374403`*^9, {
   3.794913587947814*^9, 3.7949135934724617`*^9}, {3.794933574855953*^9, 
   3.794933578712893*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"22ebc573-cf6f-4d60-b933-7fb36c5b196c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "30"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Tau]f", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       FractionBox["cl", 
        RowBox[{"2", "\[Pi]", " ", "n"}]], "\[Tau]fa"}], "]"}]}], ";"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.794773031493683*^9, 3.7947730591075373`*^9}, 
   3.794774231223547*^9, {3.7948457070794983`*^9, 3.7948457104736423`*^9}, 
   3.794846082573885*^9, {3.7948492077304773`*^9, 3.794849209389905*^9}, 
   3.794855019168569*^9, {3.794857176535881*^9, 3.794857177127241*^9}, 
   3.794857209798141*^9, {3.794913597987833*^9, 3.794913599612225*^9}, {
   3.794933567325716*^9, 3.794933568520327*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"34b1ec4b-34d7-4edd-8bb0-fc97df31557b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Style", "[", 
   RowBox[{
    RowBox[{"TableForm", "[", 
     RowBox[{
      RowBox[{"\[Tau]f", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]n", "\[Rule]", 
          SubscriptBox["\[Alpha]", "n"]}], ",", 
         RowBox[{"\[Alpha]t", "\[Rule]", 
          SubscriptBox["\[Alpha]", "t"]}], ",", 
         RowBox[{"l", "\[Rule]", "\[ScriptL]"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], "\[Rule]", 
          SuperscriptBox[
           SubscriptBox["\[ScriptL]", "c"], "2"]}], ",", 
         RowBox[{
          SqrtBox[
           SuperscriptBox[
            SubscriptBox["\[ScriptL]", "c"], "2"]], "\[Rule]", 
          SubscriptBox["\[ScriptL]", "c"]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           SqrtBox[
            SuperscriptBox[
             SubscriptBox["\[ScriptL]", "c"], "2"]]}], "\[Rule]", 
          RowBox[{"1", "/", 
           SubscriptBox["\[ScriptL]", "c"]}]}]}], "}"}]}], ",", 
      RowBox[{"TableHeadings", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(f, x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(f, y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(f, z\)]\)\>\""}], "}"}], ",",
          "None"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "24"}], 
   "]"}], "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.553550605365618*^9, 3.5535506148811626`*^9}, {
   3.5540495546790953`*^9, 3.5540495564381957`*^9}, {3.7647892518349953`*^9, 
   3.7647892629599133`*^9}, {3.7647893604046926`*^9, 3.764789407058934*^9}, {
   3.765384411170052*^9, 3.7653844140810223`*^9}, {3.765384459918418*^9, 
   3.765384551916493*^9}, {3.794772422119484*^9, 3.79477242258034*^9}, {
   3.794772485566607*^9, 3.794772503864832*^9}, {3.794772587388171*^9, 
   3.794772587499752*^9}, 3.7947730685979633`*^9, 3.794857316462904*^9, 
   3.794857527739018*^9, {3.7949350287691517`*^9, 3.7949350807311783`*^9}, {
   3.794936457525571*^9, 3.7949364622689962`*^9}, {3.794936955789178*^9, 
   3.7949369561050463`*^9}, {3.794937558013053*^9, 3.7949375580678062`*^9}, {
   3.795871537559939*^9, 3.795871540337695*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"b93c00e5-1cb5-4706-8a97-cd047d91ba69"],

Cell[TextData[{
 "Here is the expression for the geometric aspect ratio as given in the main \
text using ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{"\[ScriptL]", "/", "r"}]}], TraditionalForm]],ExpressionUUID->
  "41a8213a-ca8a-481f-bb5f-9d0ee252e8f9"],
 " at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "a06fa251-ce2e-4d5f-b080-c9af2b8b0742"],
 ". It\[CloseCurlyQuote]s the ratio of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "z"], TraditionalForm]],ExpressionUUID->
  "ec753d9d-169a-4a4e-8a69-70c70c4d8b5e"],
 " when ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Phi]", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "e6b07a97-c4d0-4a21-a765-b3bf103960cd"],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "z"], TraditionalForm]],ExpressionUUID->
  "7b305ee2-5f17-48c5-b993-9ebd5a756a1e"],
 " when ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Phi]", "=", 
    RowBox[{"\[Pi]", "/", "2"}]}], TraditionalForm]],ExpressionUUID->
  "65b1f4a0-85ed-46bd-b96e-8d1aaae64481"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.7647891001601257`*^9, 3.764789149683189*^9}, {3.765384636939259*^9, 
   3.765384642338395*^9}, {3.794773231076161*^9, 3.794773295516284*^9}, {
   3.795871557013595*^9, 3.79587155790268*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"2b59efc7-72ff-42ef-ac16-d0df968856f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"r\[Psi]", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"Last", "[", 
           RowBox[{"\[Tau]f", "/.", 
            RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "]"}], "/", 
          RowBox[{"Last", "[", 
           RowBox[{"\[Tau]f", "/.", 
            RowBox[{"\[Phi]", "\[Rule]", 
             RowBox[{"\[Pi]", "/", "2"}]}]}], "]"}]}]], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"l", "\[Rule]", 
           RowBox[{"a", " ", "r"}]}], ",", 
          RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Alpha]n", "\[Rule]", 
           RowBox[{"2", "\[Alpha]"}]}], ",", 
          RowBox[{"\[Alpha]t", "\[Rule]", "\[Alpha]"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", ">", "0"}], ",", 
         RowBox[{"n", ">", "0"}]}], "}"}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["r", "\[Psi]"], "\[Equal]", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"a", ",", "TraditionalForm"}], "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          FractionBox["1", 
           SqrtBox[
            RowBox[{"3", "/", "2"}]]], ",", "TraditionalForm"}], "]"}], "<>", 
        
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"Simplify", "@", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"3", "/", "2"}]], "a"], "r\[Psi]"}], ")"}]}], ",", 
          "TraditionalForm"}], "]"}]}]}], "\[Rule]", 
      RowBox[{
       SubscriptBox["r", "G"], "\[Equal]", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{
          FractionBox["a", 
           SqrtBox["3"]], ",", "TraditionalForm"}], "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SqrtBox["3"], "a"], "rg"}], ")"}], ",", "TraditionalForm"}], 
         "]"}], "<>", "\"\<   (\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"\[Psi]", "==", "\[Pi]"}], ",", "TraditionalForm"}], "]"}], 
        "<>", "\"\</4)\>\""}]}]}], ",", 
     RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "18"}], 
    "]"}], "//", "TraditionalForm"}]}]], "Input",
 CellChangeTimes->{{3.756300586769853*^9, 3.756300605225955*^9}, {
   3.7563012346125298`*^9, 3.7563013190817432`*^9}, {3.76478806023466*^9, 
   3.764788065866599*^9}, {3.764789183807467*^9, 3.764789222848825*^9}, {
   3.764790128895974*^9, 3.764790131691063*^9}, {3.7653770266032267`*^9, 
   3.765377074179944*^9}, 3.765383608774839*^9, {3.765383638955962*^9, 
   3.765383648995619*^9}, 3.765383707484068*^9, {3.765383772992195*^9, 
   3.76538377735425*^9}, {3.765384434474166*^9, 3.765384447473275*^9}, {
   3.765384571725827*^9, 3.765384580799965*^9}, {3.765384625071723*^9, 
   3.765384625312916*^9}, {3.794773129597082*^9, 3.79477324659717*^9}, {
   3.794773309513133*^9, 3.794773536903819*^9}, 3.79717518546979*^9, {
   3.797179496373351*^9, 3.797179506595748*^9}, {3.7971797210991163`*^9, 
   3.797179727401535*^9}, {3.7971798078144817`*^9, 3.797179848643209*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"8db858ef-46c6-4f2b-b508-a94ac9609d09"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"\[Tau]s", ",", "T"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Tau]s", "[", 
     RowBox[{
     "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
      ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", 
      "\[Gamma]_"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"H", ",", 
      RowBox[{"H", "+", 
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]n", " ", "ch"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Alpha]t", "-", "\[Alpha]n"}], ")"}], "cht"}]}], 
         ")"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A\[Tau]", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"\[Gamma]", " ", "\[Tau]f"}]}], "}"}], "]"}]}], "}"}], 
      "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], "=", 
   RowBox[{"\[Gamma]", " ", "\[Tau]f"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A\[Tau]x", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"\[Tau]f", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", "0", ",", "0"}], 
            "}"}]}], "}"}], "]"}]}], "}"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A\[Tau]y", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"\[Tau]f", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", "0"}], "}"}]}], "}"}], 
         "]"}]}], "}"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A\[Tau]z", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "@", "Green"}], ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"\[Tau]f", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}], 
       "}"}], "]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.794927173499312*^9, 3.79492727175797*^9}, {
   3.7949276776832933`*^9, 3.794927678359065*^9}, 3.794928342757731*^9, {
   3.79492842815803*^9, 3.794928451039073*^9}, {3.794928495138504*^9, 
   3.794928495213265*^9}, {3.794929250479686*^9, 3.794929262088264*^9}, {
   3.794933401478903*^9, 3.7949334031674023`*^9}, {3.794933455580892*^9, 
   3.794933476034135*^9}, {3.794933596533765*^9, 3.7949336243324833`*^9}, {
   3.7949337560033484`*^9, 3.7949337708813553`*^9}, 3.7949340257055187`*^9, {
   3.7949340578567257`*^9, 3.7949340703846397`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"46509482-9814-4c42-b84a-863e00040d4c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rowW", "=", "380"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowH", "=", "30"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sz", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tab", ",", "At", ",", "pltRng", ",", "\[Gamma]"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Gamma]", "=", 
       RowBox[{"\[Gamma]1", "/", "20"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tab", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"\[Tau]s", "[", 
          RowBox[{
          "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
           ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
           "\[Gamma]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", 
           RowBox[{"Range", "[", 
            RowBox[{"0.", ",", 
             RowBox[{"2", "\[Pi]", " ", "n"}], ",", "dx"}], "]"}]}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"At", "=", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"Purple", ",", "Thick", ",", 
             RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
             RowBox[{"Arrow", "/@", "tab"}]}], "}"}], "]"}], ",", 
          RowBox[{"PointSize", "[", "0.02", "]"}], ",", 
          RowBox[{"cs", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Point", "/@", 
           RowBox[{"tab", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "}"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"pltRng", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"f", "&&", 
          RowBox[{"(", 
           RowBox[{"Net", "||", "Components"}], ")"}]}], ",", 
         RowBox[{"MinMax", "/@", 
          RowBox[{"Thread", "[", 
           RowBox[{"Partition", "[", 
            RowBox[{
             RowBox[{"Flatten", "@", 
              RowBox[{"N", "@", 
               RowBox[{"{", 
                RowBox[{"tab", ",", 
                 RowBox[{"T", "[", 
                  RowBox[{
                  "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                   "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                   "\[Alpha]t", ",", 
                   RowBox[{"s", " ", "\[Gamma]"}]}], "]"}], ",", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{
                   RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}], ",", "3"}], "]"}], ",", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], ",", "3"}], "]"}]}], 
                "}"}]}]}], ",", "3"}], "]"}], "]"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{"f", ",", 
           RowBox[{"MinMax", "/@", 
            RowBox[{"Thread", "[", 
             RowBox[{"Partition", "[", 
              RowBox[{
               RowBox[{"Flatten", "@", 
                RowBox[{"N", "@", 
                 RowBox[{"{", 
                  RowBox[{"tab", ",", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}], ",", "3"}], "]"}], ",", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], ",", "3"}], "]"}]}], 
                  "}"}]}]}], ",", "3"}], "]"}], "]"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"Net", "||", "Components"}], ",", 
             RowBox[{"MinMax", "/@", 
              RowBox[{"Thread", "[", 
               RowBox[{"Partition", "[", 
                RowBox[{
                 RowBox[{"Flatten", "@", 
                  RowBox[{"N", "@", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"T", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", 
                    RowBox[{"s", " ", "\[Gamma]"}]}], "]"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}], ",", "3"}], "]"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], ",", "3"}], "]"}]}], 
                    "}"}]}]}], ",", "3"}], "]"}], "]"}]}], ",", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"mx", "[", 
                   RowBox[{"l", ",", "r"}], "]"}]}], ",", 
                 RowBox[{"mx", "[", 
                  RowBox[{"l", ",", "r"}], "]"}]}], "}"}], ",", "3"}], 
              "]"}]}], "]"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"helix", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "\[Pi]", " ", "n"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{
             "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}]}], ",", 
          RowBox[{"Sequence", "[", 
           RowBox[{
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{"1.1", "pltRng"}]}], ",", 
            RowBox[{"AxesLabel", "\[Rule]", 
             RowBox[{"ts", "/@", 
              RowBox[{"{", 
               RowBox[{"x", ",", "y", ",", "z"}], "}"}]}]}], ",", 
            RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
            RowBox[{"AxesStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "Bold", ",", "12"}], "]"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{"tssc", "[", 
              RowBox[{
              "\"\<Torque on Pinned Helix\\n\>\"", ",", "sz", ",", "Black"}], 
              "]"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"Net", ",", 
          RowBox[{"A\[Tau]", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            RowBox[{"s", " ", "\[Gamma]"}]}], "]"}], ",", "blank"}], "]"}], 
        ",", 
        RowBox[{"If", "[", 
         RowBox[{"Components", ",", 
          RowBox[{"A\[Tau]x", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            RowBox[{"s", " ", "\[Gamma]"}]}], "]"}], ",", "blank"}], "]"}], 
        ",", 
        RowBox[{"If", "[", 
         RowBox[{"Components", ",", 
          RowBox[{"A\[Tau]y", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            RowBox[{"s", " ", "\[Gamma]"}]}], "]"}], ",", "blank"}], "]"}], 
        ",", 
        RowBox[{"If", "[", 
         RowBox[{"Components", ",", 
          RowBox[{"A\[Tau]z", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            RowBox[{"s", " ", "\[Gamma]"}]}], "]"}], ",", "blank"}], "]"}], 
        ",", 
        RowBox[{"If", "[", 
         RowBox[{"f", ",", "At", ",", "blank"}], "]"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Text", "[", 
         RowBox[{"tssc", "[", 
          RowBox[{"\"\<Force Components\>\"", ",", "24", ",", "Black"}], 
          "]"}], "]"}], "}"}], ",", 
       RowBox[{"Alignment", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ","}], "*)"}], 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(x\)]\)\>\"", ",", "sz", ",", 
          "Blue"}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(y\)]\)\>\"", ",", "sz", ",", 
          "Red"}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(z\)]\)\>\"", ",", "sz", ",", 
          RowBox[{"Darker", "@", "Green"}]}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{"\"\<\[Tau]\>\"", ",", "sz", ",", "Black"}], "]"}], "]"}], 
       ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{"\"\<t\>\"", ",", "sz", ",", "Purple"}], "]"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"Spacer", "[", "30", "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "50"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Control", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Components", ",", "True", ",", 
            RowBox[{
            "ts", "[", 
             "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(x, y, z\)]\)\>\"", "]"}]}],
            "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"False", ",", "True"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Control", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Net", ",", "True", ",", 
            RowBox[{"ts", "@", "\"\<Net\>\""}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Control", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"s", ",", "1", ",", 
            RowBox[{"ts", "@", "\"\<s\>\""}]}], "}"}], ",", "0", ",", "1", 
          ",", 
          RowBox[{"ControlType", " ", "\[Rule]", " ", "Manipulator"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "50"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Spacer", "[", "20", "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Control", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"f", ",", "True", ",", 
            RowBox[{"ts", "@", "\"\<t\>\""}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Control", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"dx", ",", 
            RowBox[{"\[Pi]", "/", "8"}], ",", 
            RowBox[{"ts", "@", "\"\<\[CapitalDelta]u\>\""}]}], "}"}], ",", 
          RowBox[{"\[Pi]", "/", "32"}], ",", 
          RowBox[{"\[Pi]", "/", "4"}], ",", 
          RowBox[{"ControlType", " ", "\[Rule]", " ", "Manipulator"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "75"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Spacer", "[", "20", "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "Delimiter", ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Helix Orientation\>\"", ",", "18", ",", "Bold"}], "]"}], 
       "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Psi]", ",", "0", ",", 
           RowBox[{"ts", "@", "\"\<\[Psi]\>\""}]}], "}"}], ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Phi]", ",", "0", ",", 
           RowBox[{"ts", "@", "\"\<\[Phi]\>\""}]}], "}"}], ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "0", ",", 
           RowBox[{"ts", "@", "\"\<\[Theta]\>\""}]}], "}"}], ",", "0", ",", 
         "\[Pi]"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Helix Parameters\>\"", ",", "18", ",", "Bold"}], "]"}], 
       "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", 
           RowBox[{"ts", "@", "\"\<Radius (r)\>\""}]}], "}"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "10"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "4", ",", 
           RowBox[{"ts", "@", "\"\<Length (\[ScriptL])\>\""}]}], "}"}], ",", 
         "0", ",", "10"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "3", ",", 
           RowBox[{"ts", "@", "\"\<Turns (n)\>\""}]}], "}"}], ",", "1", ",", 
         "10", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"h", ",", "1", ",", 
           RowBox[{"ts", "@", "\"\<Handed (h)\>\""}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "\[Rule]", 
            RowBox[{"ts", "@", "\"\<Left \>\""}]}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "\[Rule]", 
            RowBox[{"ts", "@", "\"\<Right \>\""}]}]}], "}"}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", 
        RowBox[{"rowH", "+", "5"}]}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Flow\>\"", ",", "18", ",", "Bold"}], "]"}], "]"}], "}"}],
      ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Gamma]1", ",", "1", ",", 
       RowBox[{
       "ts", "@", 
        "\"\<Flow Rate (\!\(\*OverscriptBox[\(\[Gamma]\), \(.\)]\))\>\""}]}], 
      "}"}], ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]t", ",", "1", ",", 
       RowBox[{
       "ts", "@", 
        "\"\<Tangent Drag (\!\(\*SubscriptBox[\(\[Alpha]\), \
\(t\)]\))\>\""}]}], "}"}], ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]n", ",", "2", ",", 
       RowBox[{
       "ts", "@", 
        "\"\<Normal Drag (\!\(\*SubscriptBox[\(\[Alpha]\), \(n\)]\))\>\""}]}],
       "}"}], ",", "0", ",", "5"}], "}"}], ",", "\[IndentingNewLine]", 
   "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Torque\>\"", ",", "18", ",", "Bold"}], "]"}], "]"}], 
      "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"MatrixForm", "[", 
          RowBox[{
           RowBox[{"Evaluate", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"T", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]1"}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    ",", "0.01"}], "]"}], "]"}], ",", "Blue"}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"T", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]1"}], "]"}], 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                    ",", "0.01"}], "]"}], "]"}], ",", "Red"}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"T", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]1"}], "]"}], 
                    "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                    ",", "0.01"}], "]"}], "]"}], ",", 
                 RowBox[{"Darker", "@", "Green"}]}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{"Norm", "@", 
                    RowBox[{"T", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]1"}], "]"}]}], ",", "0.01"}], 
                   "]"}], "]"}], ",", "Black"}], "]"}]}], "}"}], "]"}], "]"}],
            ",", 
           RowBox[{"TableHeadings", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(x\)]\)\>\"", ",", 
                "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(y\)]\)\>\"", ",", 
                "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(z\)]\)\>\"", ",", 
                "\"\<|\[Tau]|\>\""}], "}"}], ",", "None"}], "}"}]}], ",", 
           RowBox[{"TableDirections", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Row", ",", " ", "Column"}], "}"}]}]}], "]"}], ",", "18",
          ",", "Bold"}], "]"}], "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", 
        RowBox[{"2", "rowH"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ControlPlacement", "\[Rule]", "Left"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.76478979156131*^9, 3.764789807012479*^9}, 
   3.764789855459079*^9, {3.764789995840061*^9, 3.764789998466729*^9}, {
   3.764790059195538*^9, 3.764790103039071*^9}, {3.764790159306978*^9, 
   3.76479019976656*^9}, {3.764790318852119*^9, 3.7647903273174973`*^9}, {
   3.764790369566155*^9, 3.764790413719194*^9}, {3.764790510800087*^9, 
   3.7647905116523542`*^9}, {3.7647905872643337`*^9, 3.7647906728420963`*^9}, 
   3.7647907112700872`*^9, {3.764790792138166*^9, 3.764790831101884*^9}, 
   3.764791014297619*^9, 3.76479105421026*^9, 3.765115447068172*^9, {
   3.765115586911689*^9, 3.765115594179768*^9}, {3.765115859048522*^9, 
   3.765115947743039*^9}, {3.765116104733066*^9, 3.765116108118113*^9}, {
   3.76511624749901*^9, 3.765116253881962*^9}, {3.765116341686681*^9, 
   3.765116500552081*^9}, {3.7651218616008673`*^9, 3.765121893975154*^9}, {
   3.765121945773526*^9, 3.765121985825756*^9}, {3.765122339221986*^9, 
   3.765122342449489*^9}, {3.765289575679435*^9, 3.765289582469282*^9}, 
   3.765289772126492*^9, 3.7652899251787024`*^9, {3.765296819938652*^9, 
   3.765296824099938*^9}, {3.765382861198614*^9, 3.765382861224657*^9}, {
   3.7653832544071493`*^9, 3.7653832588334503`*^9}, {3.765383305809667*^9, 
   3.7653833537173643`*^9}, {3.7653833850756407`*^9, 3.765383417929016*^9}, {
   3.794927485109586*^9, 3.7949275767400007`*^9}, {3.794927622586466*^9, 
   3.794927628634728*^9}, {3.794927693540382*^9, 3.794927746374791*^9}, {
   3.794927867449625*^9, 3.79492789066608*^9}, 3.794927948724999*^9, {
   3.7949279969118567`*^9, 3.7949280096545677`*^9}, {3.794928057374238*^9, 
   3.794928059565514*^9}, {3.794928220475024*^9, 3.7949282680980253`*^9}, {
   3.794928509430958*^9, 3.794928573530183*^9}, {3.794928636090906*^9, 
   3.794928801318346*^9}, {3.794928834905622*^9, 3.794928835755088*^9}, {
   3.7949288970592613`*^9, 3.794928902266109*^9}, {3.794928945505396*^9, 
   3.794929011723144*^9}, {3.794929054289064*^9, 3.7949292157006407`*^9}, {
   3.794929301316142*^9, 3.794929301394681*^9}, {3.794929599877665*^9, 
   3.794929600047894*^9}, {3.79492963645039*^9, 3.794929666540856*^9}, {
   3.794929701537573*^9, 3.79492974713414*^9}, {3.794929788969701*^9, 
   3.794929799466798*^9}, 3.7949298580585012`*^9, {3.794929934761849*^9, 
   3.79492995790832*^9}, {3.79492999314638*^9, 3.79493003675558*^9}, {
   3.7949300709177103`*^9, 3.794930150200118*^9}, {3.794930181342472*^9, 
   3.794930231274695*^9}, {3.794930262743691*^9, 3.7949303708567457`*^9}, {
   3.794930444026206*^9, 3.7949306585296917`*^9}, {3.794930706928113*^9, 
   3.7949308018918133`*^9}, {3.7949308548256617`*^9, 3.79493085642083*^9}, {
   3.794930889365201*^9, 3.794930905270392*^9}, {3.794930951925337*^9, 
   3.7949313000422783`*^9}, {3.794931332318448*^9, 3.7949313324891863`*^9}, {
   3.794931396703786*^9, 3.7949315596264467`*^9}, {3.794931664661574*^9, 
   3.7949316909520206`*^9}, {3.794931720975957*^9, 3.794931778067791*^9}, {
   3.794931819726933*^9, 3.794931831888743*^9}, {3.794931862026567*^9, 
   3.7949318980710707`*^9}, {3.794931937854192*^9, 3.794931957718357*^9}, {
   3.794933096945195*^9, 3.794933110287716*^9}, 3.7949336547437353`*^9, {
   3.7949337477728367`*^9, 3.794933748570472*^9}, {3.794933794008977*^9, 
   3.794933823668234*^9}, {3.7949338735519543`*^9, 3.794933892955509*^9}, {
   3.794933930848027*^9, 3.794933994261529*^9}, {3.7949340344571543`*^9, 
   3.7949340513179617`*^9}, {3.794934085753069*^9, 3.7949341034063*^9}, {
   3.7949341452539473`*^9, 3.7949341792729893`*^9}, {3.794935288495267*^9, 
   3.794935289038835*^9}, {3.794935333982442*^9, 3.794935350948935*^9}, {
   3.794935414393778*^9, 3.794935418003787*^9}, {3.7949359064494667`*^9, 
   3.794936006520186*^9}, {3.794936040643301*^9, 3.794936047123911*^9}, {
   3.794936199389386*^9, 3.7949361994694633`*^9}, {3.79493623528469*^9, 
   3.7949362655837584`*^9}, 3.795871441488192*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"48f190b7-c3a3-4fa5-8439-e001682cb089"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["F",
     FontWeight->"Bold"], 
    RowBox[{"h", " "}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9b9b4ef0-cb8e-44db-96d7-fd5d6c4a1856"]
}], "Section",
 CellChangeTimes->{{3.553444002878324*^9, 3.5534440116698265`*^9}, {
  3.7653926911005907`*^9, 3.765392696570272*^9}, {3.7692619421015453`*^9, 
  3.769261942370412*^9}, {3.771762336795719*^9, 3.771762346549284*^9}, {
  3.77176293281848*^9, 3.771762932971355*^9}, {3.794760328823328*^9, 
  3.794760348609432*^9}, {3.794763545133799*^9, 3.794763547571683*^9}},
 FontFamily->"Times",ExpressionUUID->"76a6e7ac-1f19-4392-a1c2-1db750157471"],

Cell[TextData[{
 "Just ask in calculating ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["F",
     FontWeight->"Bold"], 
    RowBox[{"f", " "}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0da33779-35bf-40d7-85ec-bfc90602e109"],
 " we take ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      StyleBox["f",
       FontWeight->"Bold"], 
      RowBox[{"h", " "}]], "(", "u", ")"}], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "t"], 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "h", "t"], "(", "u", ")"}]}], "+", 
     RowBox[{
      SubscriptBox["\[Alpha]", "n"], 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "h", "n"], "(", "u", ")"}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"bc53e717-dff1-424e-8cf8-a4bd4c04266d"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["F",
      FontWeight->"Bold"], "h"], "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[ScriptL]", "c"], 
      RowBox[{"2", "\[Pi]", " ", "n"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{
        RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
      RowBox[{
       RowBox[{
        SubscriptBox[
         StyleBox["f",
          FontWeight->"Bold"], 
         RowBox[{"h", " "}]], "(", "u", ")"}], " ", "du"}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"b5f81229-70db-4d5b-b333-b1a7f640fa22"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, {3.764789026960943*^9, 3.7647890660831738`*^9}, {
   3.7653748527620153`*^9, 3.765374871202924*^9}, {3.7653751925906076`*^9, 
   3.7653753076334953`*^9}, {3.7947654251327353`*^9, 
   3.7947654520309668`*^9}, {3.794765549738124*^9, 3.794765591236657*^9}, {
   3.794765621474002*^9, 3.794765679967971*^9}, {3.7948457485353317`*^9, 
   3.7948457855012913`*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"7abfe43b-e2e3-4775-8371-d796ab7c2144"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "6"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"fh", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"\[Alpha]n", " ", "vh"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Alpha]t", "-", "\[Alpha]n"}], ")"}], "vht"}]}], "]"}]}], 
    ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.771763415249775*^9, 3.771763447393669*^9}, 
   3.7947661800741262`*^9, {3.7947662345648623`*^9, 3.79476623885972*^9}, 
   3.794766814402705*^9, 3.794849226076428*^9, 3.794913665990932*^9, 
   3.794934221744973*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"b7207086-c934-46ac-b137-34ad37e2eacc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "9"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Fha", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox["cl", 
         RowBox[{"2", "\[Pi]", " ", "n"}]], 
        RowBox[{"Refine", "[", 
         RowBox[{
          RowBox[{"Integrate", "[", 
           RowBox[{"fh", ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", 
              RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"n", "\[Element]", "Integers"}]}], "]"}]}], "/.", 
       RowBox[{
        SuperscriptBox["h", "2"], "\[Rule]", "1"}]}], "]"}]}], ";"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.771766382459841*^9, 3.771766395162458*^9}, {
   3.771766451506377*^9, 3.771766471086128*^9}, {3.794766317947577*^9, 
   3.794766318418783*^9}, {3.794771410028302*^9, 3.794771430402306*^9}, 
   3.794771536592574*^9, {3.7947742461199617`*^9, 3.794774251277664*^9}, {
   3.794845803019662*^9, 3.794845812018141*^9}, 3.7948492462016277`*^9, {
   3.794913577501128*^9, 3.794913577935473*^9}, 3.794913668325005*^9, 
   3.7949342247253637`*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"d29466ff-f10c-4ba7-9c43-6a1c9431c8fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "1.5"}], "hrs"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Fh", "=", 
     RowBox[{"FullSimplify", "[", "Fha", "]"}]}], ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.794859263362014*^9, 3.7948592651257877`*^9}, {
   3.7948604635029297`*^9, 3.7948604765485373`*^9}, {3.794913521568742*^9, 
   3.79491354335649*^9}, {3.794913580199834*^9, 3.794913580579665*^9}, 
   3.794913670154346*^9, {3.794934228804913*^9, 3.794934229485371*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"87941cf5-a45b-4d2a-a420-fa5ce658b5c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Style", "[", 
   RowBox[{
    RowBox[{"TableForm", "[", 
     RowBox[{
      RowBox[{"Fh", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]n", "\[Rule]", 
          SubscriptBox["\[Alpha]", "n"]}], ",", 
         RowBox[{"\[Alpha]t", "\[Rule]", 
          SubscriptBox["\[Alpha]", "t"]}], ",", 
         RowBox[{"l", "\[Rule]", "\[ScriptL]"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], "\[Rule]", 
          SuperscriptBox[
           SubscriptBox["\[ScriptL]", "c"], "2"]}], ",", 
         RowBox[{
          SqrtBox[
           SuperscriptBox[
            SubscriptBox["\[ScriptL]", "c"], "2"]], "\[Rule]", 
          SubscriptBox["\[ScriptL]", "c"]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           SqrtBox[
            SuperscriptBox[
             SubscriptBox["\[ScriptL]", "c"], "2"]]}], "\[Rule]", 
          RowBox[{"1", "/", 
           SubscriptBox["\[ScriptL]", "c"]}]}], ",", 
         RowBox[{"vx", "\[Rule]", 
          SubscriptBox["v", "x"]}], ",", 
         RowBox[{"vy", "\[Rule]", 
          SubscriptBox["v", "y"]}], ",", 
         RowBox[{"vz", "\[Rule]", 
          SubscriptBox["v", "z"]}], ",", 
         RowBox[{"\[Omega]x", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "x"]}], ",", 
         RowBox[{"\[Omega]y", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "y"]}], ",", 
         RowBox[{"\[Omega]z", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "z"]}]}], "}"}]}], ",", 
      RowBox[{"TableHeadings", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(F\), \(h, x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(F\), \(h, y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(F\), \(h, z\)]\)\>\""}], "}"}], ",", 
         "None"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "24"}], 
   "]"}], "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.794936403103923*^9, 3.79493642748055*^9}, {
  3.79493698642484*^9, 3.794937067932222*^9}, {3.794937553468235*^9, 
  3.794937553535796*^9}, {3.795871578970687*^9, 3.795871582577742*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"b61a2360-8eb5-49f5-9998-e22b3d37593e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Tau]",
     FontWeight->"Bold"], 
    RowBox[{"h", " "}]], TraditionalForm]],ExpressionUUID->
  "b9d698eb-669c-48d0-a2cb-a4794abaed99"]
}], "Section",
 CellChangeTimes->{{3.553443987786461*^9, 3.553443998929098*^9}, {
  3.765392702737767*^9, 3.765392707872264*^9}, {3.7693532464644012`*^9, 
  3.769353246656344*^9}, {3.771762342682375*^9, 3.771762348198078*^9}, {
  3.7717629354242*^9, 3.7717629356822023`*^9}, {3.794763553952899*^9, 
  3.79476355553165*^9}},
 FontFamily->"Times",ExpressionUUID->"06b4401f-4b8d-4d1b-a30b-a9d0f5d1269d"],

Cell[TextData[{
 "Just as before, but using  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["\[Tau]",
      FontWeight->"Bold"], "h"], "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[ScriptL]", "c"], 
      RowBox[{
       RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{
        RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
      RowBox[{
       RowBox[{
        StyleBox["H",
         FontWeight->"Bold"], "(", "u", ")"}], "\[Cross]", 
       RowBox[{
        SubscriptBox[
         StyleBox["f",
          FontWeight->"Bold"], "h"], "(", "u", ")"}]}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"b43f5d80-32b0-4492-aa40-ac73a835c747"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.7947665413039913`*^9, 3.794766552783002*^9}, {3.7947715829438353`*^9, 
   3.7947715914135*^9}, {3.794845826938717*^9, 3.794845850292663*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"fd4badba-c095-4845-ab58-50f55dff41de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "40"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"chth", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Cross", "[", 
        RowBox[{"H", ",", "vht"}], "]"}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";"}], "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"H", "\[Cross]", 
    SubsuperscriptBox["v", "f", "t"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"chh", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Cross", "[", 
        RowBox[{"H", ",", "vh"}], "]"}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";"}], "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"H", "\[Cross]", 
    SubscriptBox["v", "f"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.794767637122575*^9, 3.794767675954028*^9}, {
  3.7947677311398773`*^9, 3.7947677338775387`*^9}, {3.7947688868437567`*^9, 
  3.79476893868612*^9}, {3.79477159737859*^9, 3.7947716345911217`*^9}, {
  3.794773591126932*^9, 3.794773591195368*^9}, {3.794859275636792*^9, 
  3.794859283747047*^9}, {3.7949342350402203`*^9, 3.7949342387309732`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"75fadb25-5113-4eb3-93a6-be01c0384f84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "50"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lst", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "@@", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{"#", "//", "Expand"}], ")"}], ")"}]}], "/.", 
         RowBox[{"g", "\[Rule]", "List"}]}], "&"}], ")"}], "/@", "chth"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"ls", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "@@", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{"#", "//", "Expand"}], ")"}], ")"}]}], "/.", 
         RowBox[{"g", "\[Rule]", "List"}]}], "&"}], ")"}], "/@", "chh"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Break", " ", "into", " ", "list", " ", "of", " ", "terms"}], 
     " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"utermst", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"lst", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "a", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"su", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"su", "[", "a", "]"}]}], ",", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cu", "[", "_", "]"}], ",", 
         RowBox[{"su", "[", "_", "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"#", "\[Rule]", "1"}]}], "&"}]}], "]"}]}], ";", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"uterms", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ls", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "a", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"su", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"su", "[", "a", "]"}]}], ",", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cu", "[", "_", "]"}], ",", 
         RowBox[{"su", "[", "_", "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"#", "\[Rule]", "1"}]}], "&"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "extract", " ", "only", " ", "terms", " ", "containing", " ", "u"}], 
        " ", "-", " ", 
        RowBox[{
        "rename", " ", "them", " ", "for", " ", "easy", " ", "extraction", 
         " ", "u"}]}], "\[Rule]", 
       RowBox[{"cu", "[", "0", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"cos", "[", "au", "]"}], "\[Rule]", 
       RowBox[{"cu", "[", "a", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"sin", "[", "au", "]"}], "\[Rule]", 
       RowBox[{"su", "[", "a", "]"}]}]}], "  ", "*)"}], "\[IndentingNewLine]",
     "\[IndentingNewLine]", 
    RowBox[{"cofst", "=", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"lst", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "a", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"su", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"su", "[", "a", "]"}]}], ",", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"cu", "[", "_", "]"}], ",", 
          RowBox[{"su", "[", "_", "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", "1"}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"cofs", "=", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"ls", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "a", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"su", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"su", "[", "a", "]"}]}], ",", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"cu", "[", "_", "]"}], ",", 
          RowBox[{"su", "[", "_", "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", "1"}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "whatever", " ", "is", " ", "leftover", " ", "is", " ", "coefficient"}], 
     " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"unst", "=", 
     RowBox[{"Union", "@", 
      RowBox[{"Flatten", "@", "utermst"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"uns", "=", 
     RowBox[{"Union", "@", 
      RowBox[{"Flatten", "@", "uterms"}]}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"unique", " ", "uterms"}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"unsUt", "=", 
     RowBox[{
      RowBox[{"unst", "/.", 
       RowBox[{
        RowBox[{"cu", "[", "0", "]"}], "\[Rule]", "u"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Cos", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Sin", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}]}], "}"}]}]}], ";", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"unsU", "=", 
     RowBox[{
      RowBox[{"uns", "/.", 
       RowBox[{
        RowBox[{"cu", "[", "0", "]"}], "\[Rule]", "u"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Cos", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Sin", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}]}], "}"}]}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "substitute", " ", "real", " ", "expressions", " ", "in", " ", "for", 
      " ", "shorthand", " ", "to", " ", "integrate"}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"intst", "=", 
     RowBox[{"Refine", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{"unsUt", ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", 
           RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"n", "\[Element]", "Integers"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ints", "=", 
     RowBox[{"Refine", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{"unsU", ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", 
           RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"n", "\[Element]", "Integers"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"integrate", " ", "unique", " ", "uterms"}], " ", "*)"}], "\n", 
    "\[IndentingNewLine]", 
    RowBox[{"rlst", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], "/@", "unst"}],
        "\[Rule]", "intst"}], "]"}]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{"rls", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], "/@", "uns"}], 
       "\[Rule]", "ints"}], "]"}]}], " ", ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "rules", " ", "to", " ", "replace", " ", "uterms", " ", "with", " ", 
      "their", " ", "integration", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "use", " ", "strings", " ", "to", " ", "avoid", " ", "repeated", " ", 
         "replacement", " ", 
         RowBox[{"e", ".", "g", ".", " ", 
          RowBox[{"Sin", "[", "u", "]"}]}], 
         RowBox[{"Cos", "[", "u", "]"}], " ", "should", " ", "be", " ", 
         "replaced", " ", "as", " ", "a", " ", "unit"}], ",", " ", 
        RowBox[{"not", " ", "individually"}]}], ")"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"iutermst", "=", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], ",", "utermst",
         ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "/.", "rlst"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"iuterms", "=", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], ",", "uterms", 
        ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "/.", "rls"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "replace", " ", "uterms", " ", "with", " ", "their", " ", 
      "integration"}], "*)"}], " ", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ilst", "=", 
     RowBox[{"iutermst", "*", "cofst"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ils", "=", 
     RowBox[{"iuterms", "*", "cofs"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "merge", " ", "integrated", " ", "terms", " ", "with", " ", "their", " ",
       "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"tth", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Total", "/@", "ilst"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], "\[Rule]", "1"}], ",", 
          RowBox[{
           SuperscriptBox["h", "3"], "\[Rule]", "h"}]}], "}"}]}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"th", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Total", "/@", "ils"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], "\[Rule]", "1"}], ",", 
          RowBox[{
           SuperscriptBox["h", "3"], "\[Rule]", "h"}]}], "}"}]}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Tau]ha", "=", 
     RowBox[{
      RowBox[{"\[Alpha]n", " ", "th"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]t", "-", "\[Alpha]n"}], ")"}], "tth"}]}]}], ";"}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.787329349541833*^9, 3.787329351148397*^9}, {
   3.787329435782618*^9, 3.787329443301857*^9}, {3.787329550560821*^9, 
   3.787329558084494*^9}, {3.787329617196096*^9, 3.7873297461273193`*^9}, {
   3.787330008172488*^9, 3.787330009150269*^9}, {3.787330111402362*^9, 
   3.787330117339476*^9}, {3.787330988867885*^9, 3.787331143815064*^9}, {
   3.78733117535532*^9, 3.787331234558908*^9}, {3.7873314260669537`*^9, 
   3.787331427783987*^9}, {3.787332079673208*^9, 3.7873321165105963`*^9}, 
   3.787332228868916*^9, {3.787332350507957*^9, 3.787332397288562*^9}, {
   3.7947676841759233`*^9, 3.794767684437928*^9}, {3.794767720214773*^9, 
   3.794767746037634*^9}, {3.794767843569632*^9, 3.794767883901658*^9}, {
   3.794767932755179*^9, 3.794767954821898*^9}, {3.794767991894919*^9, 
   3.794768021811593*^9}, {3.794768064713736*^9, 3.7947680662765217`*^9}, {
   3.7947681729716377`*^9, 3.794768510078134*^9}, {3.794768543736114*^9, 
   3.794768585346813*^9}, {3.7947691064154043`*^9, 3.794769178955175*^9}, {
   3.7947718018650427`*^9, 3.794771805531646*^9}, {3.794771844549924*^9, 
   3.794771845307485*^9}, {3.794773598040044*^9, 3.7947736147585793`*^9}, {
   3.794859291743615*^9, 3.794859297343721*^9}, {3.7949342419393997`*^9, 
   3.794934244102228*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"2a2b0930-7695-47d5-bb8b-3eb1a9578924"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "8"}], "hrs"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Tau]h", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       FractionBox["cl", 
        RowBox[{"2", "\[Pi]", " ", "n"}]], "\[Tau]ha"}], "]"}]}], ";"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.794773031493683*^9, 3.7947730591075373`*^9}, {
   3.794773609475401*^9, 3.7947736179258413`*^9}, 3.7947742707431192`*^9, {
   3.794845866206511*^9, 3.794845868237686*^9}, 3.7948461345116587`*^9, {
   3.794852909089417*^9, 3.794852911444068*^9}, 3.794854646563211*^9, {
   3.794857641661654*^9, 3.794857644697793*^9}, 3.794859317826577*^9, {
   3.794860500493071*^9, 3.7948605317342653`*^9}, {3.794913363569643*^9, 
   3.794913364040329*^9}, {3.794913684220689*^9, 3.794913684601856*^9}, 
   3.7949137239960546`*^9, {3.794934247502955*^9, 3.7949342482959137`*^9}, 
   3.794937084580893*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"9470a552-f3db-45b6-b952-34bce9825fce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Style", "[", 
   RowBox[{
    RowBox[{"TableForm", "[", 
     RowBox[{
      RowBox[{"\[Tau]h", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]n", "\[Rule]", 
          SubscriptBox["\[Alpha]", "n"]}], ",", 
         RowBox[{"\[Alpha]t", "\[Rule]", 
          SubscriptBox["\[Alpha]", "t"]}], ",", 
         RowBox[{"l", "\[Rule]", "\[ScriptL]"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], "\[Rule]", 
          SuperscriptBox[
           SubscriptBox["\[ScriptL]", "c"], "2"]}], ",", 
         RowBox[{
          SqrtBox[
           SuperscriptBox[
            SubscriptBox["\[ScriptL]", "c"], "2"]], "\[Rule]", 
          SubscriptBox["\[ScriptL]", "c"]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           SqrtBox[
            SuperscriptBox[
             SubscriptBox["\[ScriptL]", "c"], "2"]]}], "\[Rule]", 
          RowBox[{"1", "/", 
           SubscriptBox["\[ScriptL]", "c"]}]}], ",", 
         RowBox[{"vx", "\[Rule]", 
          SubscriptBox["v", "x"]}], ",", 
         RowBox[{"vy", "\[Rule]", 
          SubscriptBox["v", "y"]}], ",", 
         RowBox[{"vz", "\[Rule]", 
          SubscriptBox["v", "z"]}], ",", 
         RowBox[{"\[Omega]x", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "x"]}], ",", 
         RowBox[{"\[Omega]y", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "y"]}], ",", 
         RowBox[{"\[Omega]z", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "z"]}]}], "}"}]}], ",", 
      RowBox[{"TableHeadings", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(h, x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(h, y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(h, z\)]\)\>\""}], "}"}], ",",
          "None"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "24"}], 
   "]"}], "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.794936403103923*^9, 3.79493642748055*^9}, {
  3.79493698642484*^9, 3.79493712236663*^9}, {3.794937202532683*^9, 
  3.79493726176427*^9}, {3.795871597810947*^9, 3.795871600588942*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"82615560-a3ac-4858-82ae-a47ce4ee426a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    OverscriptBox["R", "_"], "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2b22de9e-eaa1-425e-aca2-9c474ec13d4b"]
}], "Section",
 CellChangeTimes->{{3.553444002878324*^9, 3.5534440116698265`*^9}, {
  3.7653926911005907`*^9, 3.765392696570272*^9}, {3.7692619421015453`*^9, 
  3.769261942370412*^9}, {3.769352977061522*^9, 3.769352978755693*^9}, {
  3.794764000505537*^9, 3.794764000829795*^9}},
 FontFamily->"Times",ExpressionUUID->"00c28047-1a03-4393-9c25-3b80177d6531"],

Cell[TextData[{
 "The resistance tensor, ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    OverscriptBox["R", "_"], "_"], TraditionalForm]],ExpressionUUID->
  "4f1777e5-4dd4-4f81-b2dd-b6cf84b3c9e8"],
 ", is defined via ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        SubscriptBox[
         StyleBox["F",
          FontWeight->"Bold"], "h"]},
       {
        SubscriptBox[
         StyleBox["\[Tau]",
          FontWeight->"Bold"], "h"]}
      }], ")"}], "=", 
    RowBox[{
     OverscriptBox[
      OverscriptBox["R", "_"], "_"], "\[CenterDot]", 
     RowBox[{"(", GridBox[{
        {
         SubscriptBox[
          StyleBox["v",
           FontWeight->"Bold"], "cm"]},
        {
         StyleBox["\[Omega]",
          FontWeight->"Bold"]}
       }], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "52706a95-2c28-4b09-b8dc-fe83bf7ba200"],
 ". This allows us to read the elements of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    OverscriptBox["R", "_"], "_"], TraditionalForm]],ExpressionUUID->
  "8798e2de-48db-4beb-9869-58179f250618"],
 " directly the coefficients of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {
       SubscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "cm"]},
      {
       StyleBox["\[Omega]",
        FontWeight->"Bold"]}
     }], ")"}], TraditionalForm]],ExpressionUUID->
  "84904847-e952-4b08-8008-23b71543d49c"],
 " in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {
       SubscriptBox[
        StyleBox["F",
         FontWeight->"Bold"], "h"]},
      {
       SubscriptBox[
        StyleBox["\[Tau]",
         FontWeight->"Bold"], "h"]}
     }], ")"}], TraditionalForm]],ExpressionUUID->
  "ca3f884f-aa98-4e1c-8327-ebec01f23ac7"],
 ". For example, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", 
    RowBox[{"1", ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "473db352-7c66-414a-bdc3-2697ce27e19e"],
 " is the coefficient on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "x"], TraditionalForm]],ExpressionUUID->
  "7886554e-30fd-4ef1-b0c3-db0bc1e67e24"],
 " in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox[
     StyleBox["x",
      FontWeight->"Bold"], "^"], "\[CenterDot]", 
    SubscriptBox[
     StyleBox["F",
      FontWeight->"Bold"], "h"]}], TraditionalForm]],ExpressionUUID->
  "ef4feff8-17fc-4f95-be97-0d9077b5cb03"],
 "."
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.7947665413039913`*^9, 3.794766552783002*^9}, {3.7947715829438353`*^9, 
   3.7947715914135*^9}, {3.794775316905328*^9, 3.7947754671312103`*^9}, {
   3.794775523844796*^9, 3.794775633646748*^9}, {3.794845994561652*^9, 
   3.794846040224393*^9}, {3.794849497594647*^9, 3.7948495822159777`*^9}, {
   3.79484961510821*^9, 3.7948496284751673`*^9}, {3.794849676640798*^9, 
   3.794849677279168*^9}, {3.7948497874185553`*^9, 3.794849792629346*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"d8a87cb2-d765-4775-883d-85ec18f308c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "0"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"v\[Omega]", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"vcm", ",", "\[Omega]"}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"F\[Tau]h", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Fh", ",", "\[Tau]h"}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"coef", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"F\[Tau]h", ",", "#"}], "]"}], "&"}], "/@", "v\[Omega]"}]}], 
    ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.794410794935026*^9, 3.7944108158078117`*^9}, {
   3.794410884235944*^9, 3.794410977970285*^9}, {3.794411479977529*^9, 
   3.7944114903479013`*^9}, 3.794412603543141*^9, {3.794412746140346*^9, 
   3.79441276739958*^9}, {3.794426311559165*^9, 3.794426327973529*^9}, {
   3.7945966673928127`*^9, 3.794596670424584*^9}, {3.794772728910344*^9, 
   3.794772793066964*^9}, {3.794773929159645*^9, 3.7947739357956877`*^9}, {
   3.794773993922462*^9, 3.794774057227001*^9}, {3.7947755161420717`*^9, 
   3.794775518303275*^9}, {3.794859359152966*^9, 3.794859359659341*^9}, 
   3.794908991153757*^9, {3.794916430680606*^9, 3.7949164308572617`*^9}, {
   3.794918685870068*^9, 3.794918689586557*^9}, {3.794918869229536*^9, 
   3.7949188715583267`*^9}, {3.794934263931713*^9, 3.794934264336849*^9}, {
   3.794934656935297*^9, 3.794934657015705*^9}, {3.794937366170134*^9, 
   3.7949374067845497`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"fb55a50b-abec-4740-ad19-3e954e1ac1f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "13"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"resTen", "=", 
     RowBox[{"FullSimplify", "[", "coef", "]"}]}], ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7949090148631477`*^9, 3.794909044223611*^9}, {
   3.794914170969235*^9, 3.794914175476223*^9}, {3.794916404280581*^9, 
   3.79491643298715*^9}, 3.79491910633317*^9, {3.794919235310536*^9, 
   3.794919236522532*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"928ee472-eedb-43ee-aa5d-51afb7609cb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "16"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Confirm", " ", "Resistance", " ", "Tensor", " ", "is", " ", "symmetric"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Flatten", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"resTen", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", 
        RowBox[{"resTen", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", "6"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7949191334689693`*^9, 3.794919261906061*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"909af606-283a-4754-91c3-ad4e42b14157"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Style", "[", 
   RowBox[{
    RowBox[{"MatrixForm", "[", 
     RowBox[{
      RowBox[{"resTen", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]n", "\[Rule]", 
          SubscriptBox["\[Alpha]", "n"]}], ",", 
         RowBox[{"\[Alpha]t", "\[Rule]", 
          SubscriptBox["\[Alpha]", "t"]}], ",", 
         RowBox[{"l", "\[Rule]", "\[ScriptL]"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], "\[Rule]", 
          SuperscriptBox[
           SubscriptBox["\[ScriptL]", "c"], "2"]}], ",", 
         RowBox[{
          SqrtBox[
           SuperscriptBox[
            SubscriptBox["\[ScriptL]", "c"], "2"]], "\[Rule]", 
          SubscriptBox["\[ScriptL]", "c"]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           SqrtBox[
            SuperscriptBox[
             SubscriptBox["\[ScriptL]", "c"], "2"]]}], "\[Rule]", 
          RowBox[{"1", "/", 
           SubscriptBox["\[ScriptL]", "c"]}]}], ",", 
         RowBox[{"vx", "\[Rule]", 
          SubscriptBox["v", "x"]}], ",", 
         RowBox[{"vy", "\[Rule]", 
          SubscriptBox["v", "y"]}], ",", 
         RowBox[{"vz", "\[Rule]", 
          SubscriptBox["v", "z"]}], ",", 
         RowBox[{"\[Omega]x", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "x"]}], ",", 
         RowBox[{"\[Omega]y", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "y"]}], ",", 
         RowBox[{"\[Omega]z", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "z"]}]}], "}"}]}], ",", 
      RowBox[{"TableHeadings", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(F\), \(x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(F\), \(y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(F\), \(z\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(z\)]\)\>\""}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(v\), \(x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(v\), \(y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(v\), \(z\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(z\)]\)\>\""}], "}"}]}], 
        "}"}]}]}], "]"}], ",", 
    RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "24"}], 
   "]"}], "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.794937411078969*^9, 3.794937478087495*^9}, {
  3.79587160695969*^9, 3.795871609303012*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"94fea34c-f7a1-4126-91c6-5ab886e47d50"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["v",
     FontWeight->"Bold"], "cm"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d697a679-275b-4f12-8fd1-781ee6edc0af"],
 ", ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"]
}], "Section",
 CellChangeTimes->{{3.553444002878324*^9, 3.5534440116698265`*^9}, {
  3.7653926911005907`*^9, 3.765392696570272*^9}, {3.7692619421015453`*^9, 
  3.769261942370412*^9}, {3.769352977061522*^9, 3.769352978755693*^9}, {
  3.7723823960172987`*^9, 3.772382396708856*^9}, {3.7947635587262278`*^9, 
  3.794763561726652*^9}},
 FontFamily->"Times",ExpressionUUID->"d977075b-f32a-4f00-8a40-1e4ebd4f598c"],

Cell[TextData[{
 "With ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    OverscriptBox["R", "_"], "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9ef2aeb9-2a34-43fd-b7a7-77ada20f606d"],
 " calculated, we use ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        SubscriptBox[
         StyleBox["F",
          FontWeight->"Bold"], "f"]},
       {
        SubscriptBox[
         StyleBox["\[Tau]",
          FontWeight->"Bold"], "f"]}
      }], ")"}], "=", 
    RowBox[{
     OverscriptBox[
      OverscriptBox["R", "_"], "_"], "\[CenterDot]", 
     RowBox[{"(", GridBox[{
        {
         SubscriptBox[
          StyleBox["v",
           FontWeight->"Bold"], "cm"]},
        {
         StyleBox["\[Omega]",
          FontWeight->"Bold"]}
       }], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "5f0fd0eb-106e-4f1d-af48-f49b5b8c39be"],
 " to solve for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["v",
     FontWeight->"Bold"], "cm"], TraditionalForm]],ExpressionUUID->
  "0e0b8b60-2b08-4a34-bcf2-70f469f82263"],
 " and ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.7947665413039913`*^9, 3.794766552783002*^9}, {3.7947715829438353`*^9, 
   3.7947715914135*^9}, {3.794775316905328*^9, 3.7947754671312103`*^9}, {
   3.794775523844796*^9, 3.794775633646748*^9}, {3.794845994561652*^9, 
   3.794846040224393*^9}, {3.794849497594647*^9, 3.7948495822159777`*^9}, {
   3.79484961510821*^9, 3.7948496284751673`*^9}, {3.794849676640798*^9, 
   3.79484969712092*^9}, {3.794849748884439*^9, 3.794849783797669*^9}, {
   3.794849859293847*^9, 3.794849876205723*^9}, {3.794849967168206*^9, 
   3.794849982332691*^9}, {3.794850027831305*^9, 3.794850040995943*^9}, {
   3.794850157338752*^9, 3.7948501581284018`*^9}, {3.7948502841252823`*^9, 
   3.794850285043861*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"6124c26c-5081-4816-b610-2fd92f61fbd1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F\[Tau]f", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"Ff", ",", "\[Tau]f"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v\[Omega]", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"vcm", ",", "\[Omega]"}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.794850061974236*^9, 3.7948500651397467`*^9}, {
  3.79493609147899*^9, 3.7949360916472273`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"66112383-82b4-427e-9113-83c7f85647d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", 
     RowBox[{
     "*", " ", "Run", " ", "code", " ", "below", " ", "to", " ", "compute", 
      " ", 
      SubscriptBox["v", "cm"], " ", "and", " ", "\[Omega]"}]}], ",", " ", 
    RowBox[{
    "expressions", " ", "too", " ", "large", " ", "to", " ", "include", " ", 
     "in", " ", 
     RowBox[{"notebook", ".", " ", "A", " ", ".", "wdx"}], " ", "file", " ", 
     "containing", " ", "the", " ", "expressions", " ", "available", " ", 
     "upon", " ", "request"}]}], " ", "****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "1"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"v\[Omega]", "/.", 
      RowBox[{"First", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Thread", "[", 
          RowBox[{"F\[Tau]f", "\[Equal]", 
           RowBox[{"resTen", ".", "v\[Omega]"}]}], "]"}], ",", "v\[Omega]"}], 
        "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sol", " ", "\[Rule]", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["v", "x"], ",", 
      SubscriptBox["v", "y"], ",", 
      SubscriptBox["v", "z"], ",", 
      SubscriptBox["\[Omega]", "x"], ",", 
      SubscriptBox["\[Omega]", "y"], ",", 
      SubscriptBox["\[Omega]", "z"]}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"solV", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", 
       RowBox[{"transform", "[", 
        RowBox[{"sol", "[", 
         RowBox[{"[", 
          RowBox[{"4", ";;", "6"}], "]"}], "]"}], "]"}]}], "}"}]}], ";"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"solV", " ", "\[Rule]", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["v", "x"], ",", 
      SubscriptBox["v", "y"], ",", 
      SubscriptBox["v", "z"], ",", 
      SubscriptBox["\[Omega]", "\[Phi]"], ",", 
      SubscriptBox["\[Omega]", "\[Theta]"], ",", 
      SubscriptBox["\[Omega]", "\[Psi]"]}], ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7947767483322687`*^9, 3.7947768306251707`*^9}, {
  3.794776877746388*^9, 3.794776891978176*^9}, {3.794850070962796*^9, 
  3.794850089011989*^9}, {3.794851318161319*^9, 3.794851326957842*^9}, {
  3.794908759741572*^9, 3.794908760506589*^9}, {3.7949167911943502`*^9, 
  3.794916827057385*^9}, {3.794916928718093*^9, 3.7949169300135937`*^9}, {
  3.794918227293687*^9, 3.7949182326987247`*^9}, {3.794918947408293*^9, 
  3.794918981301668*^9}, {3.7949190321782513`*^9, 3.794919059991149*^9}, {
  3.794934538486104*^9, 3.794934538626512*^9}, {3.7949354947696457`*^9, 
  3.794935562995881*^9}, {3.794935655161351*^9, 3.794935730379778*^9}, {
  3.794936094283289*^9, 3.7949361213582907`*^9}, {3.797179362168049*^9, 
  3.797179391965273*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"32ec809b-afd5-467d-a3f4-a770f2be2963"],

Cell[TextData[{
 "The analytic solution to the general case is extremely unwieldy (solV\
\[CloseCurlyQuote]s binary encoding \[TildeTilde] 73.4MB) and is virtually \
impossible to work with symbolically. However, it can be evaluated \
numerically fairly easily and is readily used in a numerical differential \
equation solver.\n\nWe may use this method to define a different geometric \
effective aspect ratio following Marcos et. al. as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["r", 
     RowBox[{"\[Psi]", "'"}]], "=", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SubscriptBox["\[Omega]", "z"], "(", 
       RowBox[{"\[Phi]", "=", "0"}], ")"}], "/", 
      RowBox[{
       SubscriptBox["\[Omega]", "z"], "(", 
       RowBox[{"\[Phi]", "=", 
        RowBox[{"\[Pi]", "/", "2"}]}], ")"}]}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7d795700-d6a6-442f-81ae-92f5831e371d"],
 ". Even though ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"],
 " is too complex to display, this expression is much simpler since the \
orientations are no longer general."
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.7947665413039913`*^9, 3.794766552783002*^9}, {3.7947715829438353`*^9, 
   3.7947715914135*^9}, {3.794775316905328*^9, 3.7947754671312103`*^9}, {
   3.794775523844796*^9, 3.794775633646748*^9}, {3.794845994561652*^9, 
   3.794846040224393*^9}, {3.794849497594647*^9, 3.7948495822159777`*^9}, {
   3.79484961510821*^9, 3.7948496284751673`*^9}, {3.794849676640798*^9, 
   3.79484969712092*^9}, {3.794849748884439*^9, 3.794849783797669*^9}, {
   3.794849859293847*^9, 3.794849876205723*^9}, {3.794849967168206*^9, 
   3.794849982332691*^9}, {3.794850027831305*^9, 3.794850040995943*^9}, {
   3.794850157338752*^9, 3.794850196972741*^9}, {3.794850733009562*^9, 
   3.794850760243484*^9}, {3.7949168476843843`*^9, 3.7949168589062977`*^9}, {
   3.794918177135949*^9, 3.794918190658753*^9}, {3.79491824327391*^9, 
   3.794918283045783*^9}, {3.79493558705025*^9, 3.794935624487647*^9}, {
   3.796668526066099*^9, 3.7966685266659927`*^9}, {3.796668690375279*^9, 
   3.796668690581275*^9}, {3.796669711850212*^9, 3.796669742932578*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"c0e213aa-a579-4f80-8ef7-91ce4d18bed8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Omega]z0", "=", 
     RowBox[{
      RowBox[{"v\[Omega]", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
      RowBox[{"First", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"Thread", "[", 
            RowBox[{"F\[Tau]f", "\[Equal]", 
             RowBox[{"resTen", ".", "v\[Omega]"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Phi]", "\[Rule]", "0"}], ",", 
             RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
             RowBox[{"\[Alpha]n", "\[Rule]", "2"}], ",", 
             RowBox[{"\[Alpha]t", "\[Rule]", "1"}], ",", 
             RowBox[{"h", "\[Rule]", "1"}]}], "}"}]}], "]"}], ",", 
         "v\[Omega]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Omega]z\[Pi]2", "=", 
     RowBox[{
      RowBox[{"v\[Omega]", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
      RowBox[{"First", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"Thread", "[", 
            RowBox[{"F\[Tau]f", "\[Equal]", 
             RowBox[{"resTen", ".", "v\[Omega]"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Phi]", "\[Rule]", 
              RowBox[{"\[Pi]", "/", "2"}]}], ",", 
             RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
             RowBox[{"\[Alpha]n", "\[Rule]", "2"}], ",", 
             RowBox[{"\[Alpha]t", "\[Rule]", "1"}], ",", 
             RowBox[{"h", "\[Rule]", "1"}]}], "}"}]}], "]"}], ",", 
         "v\[Omega]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"rg2\[Psi]", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"\[Omega]z0", "/", "\[Omega]z\[Pi]2"}]], "/.", 
        RowBox[{"l", "\[Rule]", 
         RowBox[{"a", " ", "r"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", ">", "0"}], ",", 
         RowBox[{"r", ">", "0"}], ",", 
         RowBox[{"a", ">", "0"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"rg2", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"rg2\[Psi]", "/.", 
       RowBox[{"\[Psi]", "\[Rule]", 
        RowBox[{"\[Pi]", "/", "4"}]}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["r", 
        RowBox[{"\[Psi]", "'"}]], "\[Equal]", "rg2\[Psi]"}], ",", 
      RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "18"}],
      "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["r", 
        RowBox[{"G", "'"}]], "\[Equal]", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{
          FractionBox["a", 
           RowBox[{"2", 
            SqrtBox["3"]}]], ",", "TraditionalForm"}], "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", 
              SqrtBox["3"]}], "a"], "rg2"}], ")"}], ",", "TraditionalForm"}], 
         "]"}], "<>", "\"\<,  (\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"\[Psi]", "\[Equal]", "\[Pi]"}], ",", "TraditionalForm"}], 
         "]"}], "<>", "\"\</4)\>\""}]}], ",", 
      RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "18"}],
      "]"}], "//", "TraditionalForm"}]}]}]], "Input",
 CellChangeTimes->{{3.7960539971933804`*^9, 3.796054097134733*^9}, {
   3.796054140578117*^9, 3.7960541941161833`*^9}, {3.796054228897665*^9, 
   3.796054248930787*^9}, {3.796054376556142*^9, 3.7960544330000887`*^9}, {
   3.796054474683742*^9, 3.796054509129323*^9}, {3.796057077558138*^9, 
   3.796057098824176*^9}, {3.796057907485938*^9, 3.796057910474462*^9}, {
   3.796057944604176*^9, 3.7960579456107597`*^9}, {3.796058022637333*^9, 
   3.796058056177417*^9}, {3.796064895758745*^9, 3.79606489692976*^9}, {
   3.7960738140474052`*^9, 3.796073818991858*^9}, {3.796416919956761*^9, 
   3.796416942558688*^9}, {3.7964171499347267`*^9, 3.796417215907707*^9}, 
   3.7964172486150837`*^9, {3.796417291211438*^9, 3.796417291392583*^9}, 
   3.796472556665927*^9, 3.7964726024103823`*^9, 3.7964803980885344`*^9, 
   3.796497045593048*^9, {3.796668683106202*^9, 3.7966687083929253`*^9}, {
   3.7966687969705877`*^9, 3.796668801833467*^9}, 3.796668838412456*^9, {
   3.796668873383555*^9, 3.796668956428854*^9}, {3.79666977143682*^9, 
   3.796669804760919*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"9b11c429-c8ed-4597-9468-7d6866a9ba10"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "G"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8c563db6-4eaf-48e2-94fc-298043b81a21"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", 
    RowBox[{"G", "'"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "dba6c05d-a6fc-4bf4-90f4-cb39c1be4f3e"],
 " are very similar, only showing deviations for small ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0ca2825d-9a3e-4bd0-aea1-dfe66f86e1ac"],
 ". Below is code that generates 5000 helices with random ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"0", "<", "a"}], "=", 
     RowBox[{"\[ScriptL]", "/", "r"}]}], ",", " ", 
    RowBox[{"n", "\[LessEqual]", "100"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0f24fcbd-0b00-4761-ac44-86fcc08d6e63"],
 " and compares ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "G"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2a87105d-ac3e-48eb-a139-e4aef0c45e6a"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", 
    RowBox[{"G", "'"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "65ab979f-f6cf-4b3b-a72c-93cae5f6b07f"],
 "\nWe can get them to match quiet well by using a correction term of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"c", "(", "n", ")"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["lim", 
        RowBox[{"a", "\[Rule]", "\[Infinity]"}]], 
       RowBox[{
        SubscriptBox["r", 
         RowBox[{"G", "'"}]], "/", 
        SubscriptBox["r", "G"]}]}], "\[Rule]", " ", 
      SubscriptBox["r", 
       RowBox[{"G", "''"}]]}], "=", 
     RowBox[{"c", " ", 
      RowBox[{"(", "n", ")"}], 
      SubscriptBox["r", "G"]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "455d91fd-07b2-4f0a-a403-7c5002d80ba7"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.7947665413039913`*^9, 3.794766552783002*^9}, {3.7947715829438353`*^9, 
   3.7947715914135*^9}, {3.794775316905328*^9, 3.7947754671312103`*^9}, {
   3.794775523844796*^9, 3.794775633646748*^9}, {3.794845994561652*^9, 
   3.794846040224393*^9}, {3.794849497594647*^9, 3.7948495822159777`*^9}, {
   3.79484961510821*^9, 3.7948496284751673`*^9}, {3.794849676640798*^9, 
   3.79484969712092*^9}, {3.794849748884439*^9, 3.794849783797669*^9}, {
   3.794849859293847*^9, 3.794849876205723*^9}, {3.794849967168206*^9, 
   3.794849982332691*^9}, {3.794850027831305*^9, 3.794850040995943*^9}, {
   3.794850157338752*^9, 3.794850196972741*^9}, {3.794850733009562*^9, 
   3.794850760243484*^9}, {3.7949168476843843`*^9, 3.7949168589062977`*^9}, {
   3.794918177135949*^9, 3.794918190658753*^9}, {3.79491824327391*^9, 
   3.794918283045783*^9}, {3.79493558705025*^9, 3.794935624487647*^9}, {
   3.796417042996059*^9, 3.796417095775569*^9}, {3.796417131813895*^9, 
   3.796417146180072*^9}, {3.796472550789681*^9, 3.79647255078988*^9}, {
   3.796479843118347*^9, 3.796479911405746*^9}, {3.7964799571548653`*^9, 
   3.796480017029791*^9}, {3.796480053797871*^9, 3.796480139143673*^9}, {
   3.7964801827051*^9, 3.7964802068713217`*^9}, {3.7964968152341948`*^9, 
   3.796496826298215*^9}, {3.7964968693307133`*^9, 3.79649690829914*^9}, {
   3.796668985611774*^9, 3.796668988820512*^9}, {3.796669108020137*^9, 
   3.79666917760364*^9}, {3.796669211329515*^9, 3.796669254318449*^9}, {
   3.796669344300474*^9, 3.796669344915132*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f114322d-67c0-4b1b-b519-458bbdd64f0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", "n", "]"}], "=", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"rg2", "/", "rg"}], "/.", 
        RowBox[{"\[Psi]", "\[Rule]", 
         RowBox[{"\[Pi]", "/", "4"}]}]}], ",", 
       RowBox[{"a", "\[Rule]", "\[Infinity]"}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", "n", "]"}], "\[Equal]", "cn"}], " ", "&&", " ", 
      RowBox[{
       SubscriptBox["r", 
        RowBox[{"G", "''"}]], "\[Equal]", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "a"}], 
           SqrtBox["3"]], ",", "TraditionalForm"}], "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox[
              SqrtBox["3"], 
              RowBox[{"2", "a"}]], "cn", " ", "rg"}], "/.", 
            RowBox[{"\[Psi]", "\[Rule]", 
             RowBox[{"\[Pi]", "/", "4"}]}]}], ")"}], ",", "TraditionalForm"}],
          "]"}]}]}]}], ",", 
     RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "18"}], 
    "]"}], "//", "TraditionalForm"}]}]], "Input",
 CellChangeTimes->{{3.7964968363831587`*^9, 3.7964968563745327`*^9}, {
  3.796496913709258*^9, 3.796496913886842*^9}, {3.796496990348454*^9, 
  3.796497012658902*^9}, {3.7964971133295794`*^9, 3.7964971463017673`*^9}, {
  3.796497177482403*^9, 3.796497215304338*^9}, {3.796668634748106*^9, 
  3.796668635340165*^9}, {3.79666899760308*^9, 3.7966690806139507`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"4e0c298e-fae1-48c8-952d-ade01a68c863"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sz", "=", "24"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"as", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"100", 
      RowBox[{"RandomReal", "[", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15000"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Ceiling", "[", 
      RowBox[{"100", 
       RowBox[{"RandomReal", "[", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15000"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rg1s", "=", 
   RowBox[{"rg", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "\[Rule]", "ns"}], ",", 
      RowBox[{"a", "\[Rule]", "as"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rg2s", "=", 
    RowBox[{"rg2", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "ns"}], ",", 
       RowBox[{"a", "\[Rule]", "as"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"data", "=", 
    RowBox[{"Thread", "[", 
     RowBox[{"{", 
      RowBox[{"rg1s", ",", "rg2s"}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataN1", "=", 
   RowBox[{"Extract", "[", 
    RowBox[{"data", ",", 
     RowBox[{"Position", "[", 
      RowBox[{"ns", ",", "1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataN2", "=", 
   RowBox[{"Extract", "[", 
    RowBox[{"data", ",", 
     RowBox[{"Position", "[", 
      RowBox[{"ns", ",", "2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataNover2", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"data", ",", "dataN1", ",", "dataN2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plt", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dataNover2", ",", "dataN2", ",", "dataN1"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"tssc", "[", 
           RowBox[{"#", ",", "24", ",", "Black"}], "]"}], "&"}], "/@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ToString", "[", 
            RowBox[{
             SubscriptBox["r", "C"], ",", "TraditionalForm"}], "]"}], ",", 
           RowBox[{"ToString", "[", 
            RowBox[{
             SubscriptBox["r", "M"], ",", "TraditionalForm"}], "]"}]}], 
          "}"}]}], ")"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"AxesStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Bold", ",", "18"}], "]"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{
           "cs", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
           
           RowBox[{"PointSize", "[", "0.01", "]"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{
           "cs", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
           
           RowBox[{"PointSize", "[", "0.015", "]"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{
           "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
           
           RowBox[{"PointSize", "[", "0.015", "]"}]}], "]"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"cs", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{"5", ",", "50"}], "}"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"tssc", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"n", "\[Equal]", "1"}], ",", "TraditionalForm"}], 
              "]"}], ",", "sz", ",", 
             RowBox[{"cs", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "50"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Thickness", "[", 
          RowBox[{"0.01", "/", "2"}], "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"35", ",", "25"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"40", ",", "25"}], "}"}]}], "}"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"tssc", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["r", 
                 RowBox[{"G", "'"}]], "\[Equal]", 
                RowBox[{
                 RowBox[{"c", "[", "1", "]"}], "*", 
                 SubscriptBox["r", "G"]}]}], ",", "TraditionalForm"}], "]"}], 
             ",", "sz", ",", 
             RowBox[{"cs", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"42", ",", "25"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"cs", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{"5", ",", "43"}], "}"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"tssc", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"n", "\[Equal]", "2"}], ",", "TraditionalForm"}], 
              "]"}], ",", "sz", ",", 
             RowBox[{"cs", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "43"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Thickness", "[", 
          RowBox[{"0.01", "/", "2"}], "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"30", ",", "18"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"35", ",", "18"}], "}"}]}], "}"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"tssc", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["r", 
                 RowBox[{"G", "'"}]], "\[Equal]", 
                RowBox[{
                 RowBox[{"c", "[", "2", "]"}], "*", 
                 SubscriptBox["r", "G"]}]}], ",", "TraditionalForm"}], "]"}], 
             ",", "sz", ",", 
             RowBox[{"cs", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"37", ",", "18"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"cs", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{"5", ",", "36"}], "}"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"tssc", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"n", ">", "2"}], ",", "TraditionalForm"}], "]"}], ",", 
             "sz", ",", 
             RowBox[{"cs", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "36"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Thickness", "[", 
          RowBox[{"0.01", "/", "2"}], "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"25", ",", "11"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"30", ",", "11"}], "}"}]}], "}"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"tssc", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["r", 
                 RowBox[{"G", "'"}]], "\[Equal]", 
                RowBox[{
                 RowBox[{"c", "[", "\[Infinity]", "]"}], 
                 SubscriptBox["r", "G"]}], "\[Equal]", 
                SubscriptBox["r", "G"]}], ",", "TraditionalForm"}], "]"}], 
             ",", "sz", ",", 
             RowBox[{"cs", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"32", ",", "11"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Evaluate", "@", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"cn", " ", "r"}], "/.", 
           RowBox[{"n", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}]}]}], ",", "r"}], "}"}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "60"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.796473453949242*^9, 3.796473485504199*^9}, {
   3.7964794913637247`*^9, 3.7964795477536917`*^9}, {3.7964796043381653`*^9, 
   3.796479623505777*^9}, {3.796479764424695*^9, 3.796479765366547*^9}, {
   3.796479801041535*^9, 3.796479802581182*^9}, {3.796480304375579*^9, 
   3.796480312993552*^9}, {3.7964803802205544`*^9, 3.796480380404427*^9}, {
   3.796480434949175*^9, 3.7964804725940523`*^9}, 3.796480539708659*^9, {
   3.796480784069981*^9, 3.79648089294265*^9}, {3.7964809385537243`*^9, 
   3.796480939755669*^9}, {3.796483645309421*^9, 3.796483663387602*^9}, 
   3.796496807797245*^9, {3.79649692679075*^9, 3.7964969816575937`*^9}, {
   3.7965655493697357`*^9, 3.796565785145994*^9}, {3.796565823185465*^9, 
   3.796565922523674*^9}, {3.796566070861158*^9, 3.796566445579718*^9}, {
   3.79656663261131*^9, 3.7965666383007517`*^9}, {3.796566671331143*^9, 
   3.796566941088208*^9}, {3.796567434583181*^9, 3.796567463951478*^9}, {
   3.7965680580674562`*^9, 3.796568062861409*^9}, {3.796568095085903*^9, 
   3.796568128657036*^9}, {3.7966532500454397`*^9, 3.796653289880303*^9}, {
   3.796653430897078*^9, 3.796653446159073*^9}, 3.7966535310200787`*^9, {
   3.796668464822908*^9, 3.79666848426588*^9}, {3.79666857643393*^9, 
   3.796668610089734*^9}, {3.796669331697427*^9, 3.796669334987945*^9}, {
   3.7966693844348297`*^9, 3.796669394607469*^9}, {3.797179405862933*^9, 
   3.797179455523986*^9}, {3.797180252303894*^9, 3.797180264808052*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"6cdd158f-dbaf-41b1-bddc-85eec88c3930"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", 
    RowBox[{"G", "'"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ecd1a339-0398-42bb-bb73-4b826a420cbc"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", 
    RowBox[{"G", "''"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "dbcc1270-036a-4c65-b63a-1fb7e3b87fe0"],
 " are other potential choices for a geometric effective aspect ratio in \
addition to the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "G"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "10490746-8061-4d16-8532-fe58c685eed8"],
 " we selected, preferring the simplest expression that shows good agreement \
with the data."
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.7947665413039913`*^9, 3.794766552783002*^9}, {3.7947715829438353`*^9, 
   3.7947715914135*^9}, {3.794775316905328*^9, 3.7947754671312103`*^9}, {
   3.794775523844796*^9, 3.794775633646748*^9}, {3.794845994561652*^9, 
   3.794846040224393*^9}, {3.794849497594647*^9, 3.7948495822159777`*^9}, {
   3.79484961510821*^9, 3.7948496284751673`*^9}, {3.794849676640798*^9, 
   3.79484969712092*^9}, {3.794849748884439*^9, 3.794849783797669*^9}, {
   3.794849859293847*^9, 3.794849876205723*^9}, {3.794849967168206*^9, 
   3.794849982332691*^9}, {3.794850027831305*^9, 3.794850040995943*^9}, {
   3.794850157338752*^9, 3.794850196972741*^9}, {3.794850733009562*^9, 
   3.794850760243484*^9}, {3.7949168476843843`*^9, 3.7949168589062977`*^9}, {
   3.794918177135949*^9, 3.794918190658753*^9}, {3.79491824327391*^9, 
   3.794918283045783*^9}, {3.79493558705025*^9, 3.794935624487647*^9}, {
   3.796417042996059*^9, 3.796417095775569*^9}, {3.796417131813895*^9, 
   3.796417146180072*^9}, {3.796472550789681*^9, 3.79647255078988*^9}, {
   3.796479843118347*^9, 3.796479911405746*^9}, {3.7964799571548653`*^9, 
   3.796480017029791*^9}, {3.796480053797871*^9, 3.796480139143673*^9}, {
   3.7964801827051*^9, 3.7964802068713217`*^9}, {3.7964968152341948`*^9, 
   3.796496826298215*^9}, {3.7964968693307133`*^9, 3.79649690829914*^9}, {
   3.796668985611774*^9, 3.796668988820512*^9}, {3.796669108020137*^9, 
   3.79666917760364*^9}, {3.796669211329515*^9, 3.7966692648740053`*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"5373a63f-64ba-441a-aa80-64b400bdeb6b"]
}, Closed]]
},
WindowSize->Medium,
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 613, 10, 65, "Section",ExpressionUUID->"4daecc60-fe57-4eff-b8c7-d7db84cdcda5",
 InitializationGroup->True],
Cell[1196, 34, 2203, 35, 130, "Text",ExpressionUUID->"9ac3651b-0d8f-490f-9101-943d10ff43b0"],
Cell[CellGroupData[{
Cell[3424, 73, 596, 9, 71, "Subsection",ExpressionUUID->"1f0fb5ea-9ec8-48c4-8cd0-093da43a350e",
 InitializationGroup->True],
Cell[4023, 84, 361077, 8584, 8312, "Input",ExpressionUUID->"2b421568-eb19-4ab7-b1e4-6721724b961d",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[365137, 8673, 592, 9, 55, "Subsection",ExpressionUUID->"7be89c64-1b24-44e7-b75c-639a9ff15aeb",
 InitializationGroup->True],
Cell[365732, 8684, 2712, 65, 222, "Input",ExpressionUUID->"0c02fab6-a7ac-4dcd-ad25-4e11e7edbbdc",
 InitializationCell->True,
 InitializationGroup->True]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[368493, 8755, 304, 4, 51, "Section",ExpressionUUID->"fffc8975-1a54-48b5-9479-17dcbf8b0690"],
Cell[368800, 8761, 2045, 49, 55, "Text",ExpressionUUID->"7c5facb2-5828-4fd5-af04-5932f4facce9"],
Cell[370848, 8812, 3821, 86, 116, "Input",ExpressionUUID->"08dbda83-803e-401a-add1-97f2145602e7"],
Cell[374672, 8900, 2321, 55, 95, "Text",ExpressionUUID->"b9917c2a-2571-4cab-a141-7ee698aa0e65"],
Cell[376996, 8957, 3695, 74, 77, "Input",ExpressionUUID->"04fc7267-31e7-4a6a-8513-145bcb62f86f"],
Cell[380694, 9033, 863, 16, 55, "Text",ExpressionUUID->"9b9c9294-a75e-43e8-b7c4-14c234f98db6"],
Cell[381560, 9051, 5588, 131, 190, "Input",ExpressionUUID->"c10776cb-4526-43aa-8e83-1d762e734335"],
Cell[387151, 9184, 6983, 134, 56, "Text",ExpressionUUID->"4cc65755-0c75-45e4-80ab-1942a3bc090f"],
Cell[394137, 9320, 6848, 142, 280, "Input",ExpressionUUID->"874bedb4-22d0-4d1c-b147-f3f397c71a5a"],
Cell[400988, 9464, 10801, 272, 342, "Input",ExpressionUUID->"b1aff631-73c2-454c-9e2c-6d90b2ab4455"]
}, Closed]],
Cell[CellGroupData[{
Cell[411826, 9741, 269, 3, 51, "Section",ExpressionUUID->"225a992f-32f7-4de1-bdb1-4290c5481e38"],
Cell[412098, 9746, 4886, 143, 118, "Text",ExpressionUUID->"9c8b3e43-0ec8-49ed-ba0e-fe27505e54b3"],
Cell[416987, 9891, 2499, 47, 178, "Input",ExpressionUUID->"317a957d-d6aa-4908-8303-07f167b64764"],
Cell[419489, 9940, 1946, 37, 165, "Input",ExpressionUUID->"452e5798-d61d-4f8c-ae6b-8cfd9658c4ef"],
Cell[421438, 9979, 2871, 75, 59, "Text",ExpressionUUID->"955bcbb0-e824-4d24-97cf-62ceae85e005"],
Cell[424312, 10056, 1005, 22, 73, "Input",ExpressionUUID->"cf025cf5-b22b-486c-8d6d-14afbb6d6140"],
Cell[425320, 10080, 3784, 92, 165, "Input",ExpressionUUID->"772928df-6df5-423c-9dae-1a495c7c8152"],
Cell[429107, 10174, 4100, 80, 142, "Input",ExpressionUUID->"5260e2a1-9a9c-4599-8d0b-49cb7f6ed98c"],
Cell[433210, 10256, 8649, 210, 273, "Input",ExpressionUUID->"c70ad42c-8473-4858-b55f-69561a18f692"]
}, Closed]],
Cell[CellGroupData[{
Cell[441896, 10471, 281, 4, 51, "Section",ExpressionUUID->"48b67649-bddd-4cb4-9bea-d009b3de8d5e"],
Cell[442180, 10477, 16129, 495, 789, "Text",ExpressionUUID->"76f9cb2e-dec3-48b2-9434-4c97b6554d68"]
}, Closed]],
Cell[CellGroupData[{
Cell[458346, 10977, 612, 15, 55, "Section",ExpressionUUID->"dfe4b30a-85ce-492c-8d1e-06ce6879c11a"],
Cell[458961, 10994, 5323, 148, 123, "Text",ExpressionUUID->"f17d6dee-d41d-468b-b26f-7ad484180bd0"],
Cell[464287, 11144, 1314, 34, 82, "Input",ExpressionUUID->"aadad8c0-9ea7-49d6-b32a-a328bbd1008c"],
Cell[465604, 11180, 2540, 58, 69, "Input",ExpressionUUID->"043bdc14-d0f7-41fa-b55e-79d6efa514d7"],
Cell[468147, 11240, 4894, 130, 211, "Input",ExpressionUUID->"52a44ed1-b121-4d2c-8465-09a6b6a0c9d6"],
Cell[473044, 11372, 26721, 647, 1006, "Input",ExpressionUUID->"f6c7c829-8a22-40fa-9fa1-4b8c55e1b123"]
}, Closed]],
Cell[CellGroupData[{
Cell[499802, 12024, 533, 13, 55, "Section",ExpressionUUID->"d8c4627d-5aed-4622-8c19-cf4813210312"],
Cell[500338, 12039, 3128, 74, 66, "Text",ExpressionUUID->"3c2f8dbf-aede-481a-b1f9-dcf055b41f32"],
Cell[503469, 12115, 1240, 32, 120, "Input",ExpressionUUID->"eadc51bf-fb9b-43b7-8b5c-22b4b6e55b58"],
Cell[504712, 12149, 1927, 30, 80, "Text",ExpressionUUID->"49ac3b15-0814-4751-9fd4-13a2ee3d0925"],
Cell[506642, 12181, 13934, 368, 928, "Input",ExpressionUUID->"22ebc573-cf6f-4d60-b933-7fb36c5b196c"],
Cell[520579, 12551, 854, 20, 82, "Input",ExpressionUUID->"34b1ec4b-34d7-4edd-8bb0-fc97df31557b"],
Cell[521436, 12573, 2578, 58, 69, "Input",ExpressionUUID->"b93c00e5-1cb5-4706-8a97-cd047d91ba69"],
Cell[524017, 12633, 2580, 57, 55, "Text",ExpressionUUID->"2b59efc7-72ff-42ef-ac16-d0df968856f9"],
Cell[526600, 12692, 3455, 87, 169, "Input",ExpressionUUID->"8db858ef-46c6-4f2b-b508-a94ac9609d09"],
Cell[530058, 12781, 5175, 135, 211, "Input",ExpressionUUID->"46509482-9814-4c42-b84a-863e00040d4c"],
Cell[535236, 12918, 27946, 673, 1029, "Input",ExpressionUUID->"48f190b7-c3a3-4fa5-8439-e001682cb089"]
}, Closed]],
Cell[CellGroupData[{
Cell[563219, 13596, 709, 16, 51, "Section",ExpressionUUID->"76a6e7ac-1f19-4392-a1c2-1db750157471"],
Cell[563931, 13614, 3079, 79, 65, "Text",ExpressionUUID->"7abfe43b-e2e3-4775-8371-d796ab7c2144"],
Cell[567013, 13695, 740, 20, 73, "Input",ExpressionUUID->"b7207086-c934-46ac-b137-34ad37e2eacc"],
Cell[567756, 13717, 1295, 32, 82, "Input",ExpressionUUID->"d29466ff-f10c-4ba7-9c43-6a1c9431c8fe"],
Cell[569054, 13751, 631, 14, 73, "Input",ExpressionUUID->"87941cf5-a45b-4d2a-a420-fa5ce658b5c6"],
Cell[569688, 13767, 2499, 62, 101, "Input",ExpressionUUID->"b61a2360-8eb5-49f5-9998-e22b3d37593e"]
}, Closed]],
Cell[CellGroupData[{
Cell[572224, 13834, 631, 15, 51, "Section",ExpressionUUID->"06b4401f-4b8d-4d1b-a30b-a9d0f5d1269d"],
Cell[572858, 13851, 2374, 50, 65, "Text",ExpressionUUID->"fd4badba-c095-4845-ab58-50f55dff41de"],
Cell[575235, 13903, 1343, 34, 120, "Input",ExpressionUUID->"75fadb25-5113-4eb3-93a6-be01c0384f84"],
Cell[576581, 13939, 13970, 368, 951, "Input",ExpressionUUID->"2a2b0930-7695-47d5-bb8b-3eb1a9578924"],
Cell[590554, 14309, 1053, 23, 82, "Input",ExpressionUUID->"9470a552-f3db-45b6-b952-34bce9825fce"],
Cell[591610, 14334, 2517, 62, 101, "Input",ExpressionUUID->"82615560-a3ac-4858-82ae-a47ce4ee426a"]
}, Closed]],
Cell[CellGroupData[{
Cell[594164, 14401, 581, 13, 56, "Section",ExpressionUUID->"00c28047-1a03-4393-9c25-3b80177d6531"],
Cell[594748, 14416, 4288, 118, 80, "Text",ExpressionUUID->"d8a87cb2-d765-4775-883d-85ec18f308c9"],
Cell[599039, 14536, 1713, 38, 142, "Input",ExpressionUUID->"fb55a50b-abec-4740-ad19-3e954e1ac1f2"],
Cell[600755, 14576, 584, 14, 73, "Input",ExpressionUUID->"928ee472-eedb-43ee-aa5d-51afb7609cb1"],
Cell[601342, 14592, 1011, 29, 96, "Input",ExpressionUUID->"909af606-283a-4754-91c3-ad4e42b14157"],
Cell[602356, 14623, 3040, 72, 101, "Input",ExpressionUUID->"94fea34c-f7a1-4126-91c6-5ab886e47d50"]
}, Closed]],
Cell[CellGroupData[{
Cell[605433, 14700, 701, 18, 52, "Section",ExpressionUUID->"d977075b-f32a-4f00-8a40-1e4ebd4f598c"],
Cell[606137, 14720, 3306, 78, 86, "Text",ExpressionUUID->"6124c26c-5081-4816-b610-2fd92f61fbd1"],
Cell[609446, 14800, 544, 15, 73, "Input",ExpressionUUID->"66112383-82b4-427e-9113-83c7f85647d1"],
Cell[609993, 14817, 3099, 76, 213, "Input",ExpressionUUID->"32ec809b-afd5-467d-a3f4-a770f2be2963"],
Cell[613095, 14895, 3596, 64, 162, "Text",ExpressionUUID->"c0e213aa-a579-4f80-8ef7-91ce4d18bed8"],
Cell[616694, 14961, 4811, 118, 204, "Input",ExpressionUUID->"9b11c429-c8ed-4597-9468-7d6866a9ba10"],
Cell[621508, 15081, 4955, 105, 80, "Text",ExpressionUUID->"f114322d-67c0-4b1b-b519-458bbdd64f0d"],
Cell[626466, 15188, 1779, 48, 103, "Input",ExpressionUUID->"4e0c298e-fae1-48c8-952d-ade01a68c863"],
Cell[628248, 15238, 11858, 312, 579, "Input",ExpressionUUID->"6cdd158f-dbaf-41b1-bddc-85eec88c3930"],
Cell[640109, 15552, 3682, 65, 55, "Text",ExpressionUUID->"5373a63f-64ba-441a-aa80-64b400bdeb6b"]
}, Closed]]
}
]
*)



==> anc/HelixSupplement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    651739,      15735]
NotebookOptionsPosition[    643807,      15620]
NotebookOutlinePosition[    644175,      15636]
CellTagsIndexPosition[    644132,      15633]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Initialization Code (Load Precomputed Expressions and Styling Functions)\
\>", "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.5534439656001916`*^9, 3.553443974275688*^9}, {
  3.7647825631562843`*^9, 3.764782563717169*^9}, {3.764791556392168*^9, 
  3.764791557481052*^9}, {3.76539097406954*^9, 3.765390978690975*^9}, {
  3.7653910290532637`*^9, 3.76539103223915*^9}, {3.7653916410668173`*^9, 
  3.765391641193881*^9}, {3.765392524837533*^9, 3.765392542245612*^9}, {
  3.765392574225431*^9, 3.765392584995661*^9}},
 FontFamily->"Times",ExpressionUUID->"4daecc60-fe57-4eff-b8c7-d7db84cdcda5"],

Cell["\<\
The \[OpenCurlyDoubleQuote]Expressions\[CloseCurlyDoubleQuote] section below \
contains the pre-computed expressions for all of the quantities computed in \
this supplement. This is done so these expressions may be used/inspected \
without needing to compute them all from scratch which is computationally \
expensive and time consuming.

The \[OpenCurlyDoubleQuote]Styling\[CloseCurlyDoubleQuote] section just \
contains some functions/definitions to style plots/displays quicker\
\>", "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.79476547864095*^9, 3.794765481852457*^9}, {3.794771463253825*^9, 
   3.7947714872450867`*^9}, {3.7948456533676662`*^9, 3.794845669280177*^9}, {
   3.795185385636643*^9, 3.795185508546461*^9}, {3.795185628287146*^9, 
   3.795185744517774*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9ac3651b-0d8f-490f-9101-943d10ff43b0"],

Cell[CellGroupData[{

Cell["Expressions", "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.5534439656001916`*^9, 3.553443974275688*^9}, {
  3.7647825631562843`*^9, 3.764782563717169*^9}, {3.764791556392168*^9, 
  3.764791557481052*^9}, {3.76539097406954*^9, 3.765390978690975*^9}, {
  3.7653910290532637`*^9, 3.76539103223915*^9}, {3.7653916410668173`*^9, 
  3.765391641193881*^9}, {3.765392524837533*^9, 3.765392542245612*^9}, {
  3.765392574225431*^9, 3.765392584995661*^9}, {3.794924430392044*^9, 
  3.794924431641858*^9}},
 FontFamily->"Times",ExpressionUUID->"1f0fb5ea-9ec8-48c4-8cd0-093da43a350e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"H0", "[", 
    RowBox[{"h_", ",", "r_", ",", "l_", ",", "n_", ",", "u_"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", " ", 
      RowBox[{"Cos", "[", "u", "]"}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"l", " ", "u"}], 
       RowBox[{"2", "\[Pi]", " ", "n"}]], "-", 
      FractionBox["l", "2"]}], ",", 
     RowBox[{"h", " ", "r", " ", 
      RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cl", "[", 
    RowBox[{"r_", ",", "l_", ",", "n_"}], "]"}], "=", 
   RowBox[{"cl", "=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["l", "2"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "2"]}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"helix", "[", 
     RowBox[{
     "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
      ",", "\[Psi]_"}], "]"}], "=", 
    RowBox[{"H", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
        RowBox[{"h", " ", "r", " ", 
         RowBox[{"Sin", "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"Cos", "[", "u", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "-", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", "u", "]"}]}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ",", 
       RowBox[{
        FractionBox[
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
        RowBox[{"r", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", "u", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", "u", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}]}], "}"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vf", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "0", ",", "0"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vcm", "=", 
   RowBox[{"{", 
    RowBox[{"vx", ",", "vy", ",", "vz"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "=", 
    RowBox[{"{", 
     RowBox[{"\[Omega]x", ",", "\[Omega]y", ",", "\[Omega]z"}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TangentDirection", " ", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"h", " ", "r", " ", 
        RowBox[{"Cos", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"r", " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{"l", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "-", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
              RowBox[{"Sin", "[", "u", "]"}]}], "+", 
             RowBox[{"h", " ", 
              RowBox[{"Cos", "[", "u", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", " ", 
              RowBox[{"Cos", "[", "u", "]"}], " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
             RowBox[{
              RowBox[{"Sin", "[", "u", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       FractionBox[
        RowBox[{"l", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
       RowBox[{"r", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"h", " ", 
           RowBox[{"Cos", "[", "u", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Sin", "[", "u", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vft", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}]]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", "u", "]"}]}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["r", "2"]}]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "-", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
              RowBox[{
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "h"}], " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", "u", "]"}]}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["l", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["r", "2"]}]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"l", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
        RowBox[{"r", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", " ", 
            RowBox[{"Cos", "[", "u", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Sin", "[", "u", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "h"}], " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", "u", "]"}]}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Sin", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vfn", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", " ", 
              RowBox[{"Sin", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
                RowBox[{
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Cos", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
           "2"]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"h", " ", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Cos", "[", "u", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "h", " ", "n", " ", "\[Pi]", " ", 
                 "r", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
                RowBox[{"l", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                   RowBox[{"h", " ", 
                    RowBox[{"Sin", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], "2"]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"h", " ", "l", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "l"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "u", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{"h", " ", 
                   RowBox[{"Sin", "[", "u", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "h", " ", "n", " ", "\[Pi]", " ", 
                "r", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"Sin", "[", "u", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vh", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"vx", "-", 
            RowBox[{"r", " ", "\[Omega]z", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"h", " ", "r", " ", "\[Omega]z", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             "\[Omega]z", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
            "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], " ", 
             "\[Omega]y"}], "+", 
            RowBox[{
            "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}], ",", 
      RowBox[{"vy", "+", 
       RowBox[{"r", " ", "\[Omega]z", " ", 
        RowBox[{"Cos", "[", "u", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
       RowBox[{"h", " ", "r", " ", "\[Omega]x", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "l", " ", "\[Omega]x", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
       FractionBox[
        RowBox[{"l", " ", "u", " ", "\[Omega]x", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", "\[Omega]z", 
         " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
       RowBox[{"h", " ", "r", " ", "\[Omega]z", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
       RowBox[{"h", " ", "r", " ", "\[Omega]z", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"Cos", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Omega]x"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
          RowBox[{"\[Omega]z", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ",", 
      RowBox[{"vz", "-", 
       RowBox[{"h", " ", "r", " ", "\[Omega]y", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
       FractionBox[
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Omega]x", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"\[Omega]y", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "-", 
       RowBox[{"h", " ", "r", " ", "\[Omega]x", " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
       RowBox[{"h", " ", "r", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Omega]x"}], " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
          RowBox[{"\[Omega]y", " ", 
           RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"r", " ", 
        RowBox[{"Cos", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Omega]y", " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
             RowBox[{"\[Omega]x", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Omega]x"}], " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
             RowBox[{"\[Omega]y", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}]}],
      "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vr", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "n", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"vx", "-", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]z"}], ")"}], " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"h", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]z"}], ")"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]z"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
            "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             "\[Omega]y"}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Omega]z"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "n", " ", "\[Pi]", " ", "vy"}], "-", 
         RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "\[Omega]x", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{"l", " ", "u", " ", "\[Omega]x", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{
         "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z", 
          " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
          RowBox[{"Sin", "[", "u", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]x",
              " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], " ", 
             "\[Omega]z", " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
         "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z", 
          " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Sin", "[", "u", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Omega]z", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Omega]x"}], " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", "vz"}], "+", 
       RowBox[{"h", " ", "r", " ", "\[Omega]y", " ", 
        RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
       FractionBox[
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Omega]x", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"\[Omega]y", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
       RowBox[{"h", " ", "r", " ", "\[Omega]x", " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
       RowBox[{"h", " ", "r", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
        RowBox[{"Sin", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]x", " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
          RowBox[{"\[Omega]y", " ", 
           RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"Cos", "[", "u", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Omega]y", " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
             RowBox[{"\[Omega]x", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Omega]x"}], " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
             RowBox[{"\[Omega]y", " ", 
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}]}],
      "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vht", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}]}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"vx", "-", 
                RowBox[{"r", " ", "\[Omega]z", " ", 
                 RowBox[{"Cos", "[", "u", "]"}], " ", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{"h", " ", "r", " ", "\[Omega]z", " ", 
                 RowBox[{"Sin", "[", "u", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                 "\[Omega]z", " ", 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{
                "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]y", " ", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"h", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Cos", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                 " ", "\[Omega]y"}], "+", 
                RowBox[{
                "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z", " ", 
                 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"h", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Cos", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   RowBox[{"Cos", "[", "u", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "u", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "vy"}], "+", 
            RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "\[Omega]x", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"l", " ", "u", " ", "\[Omega]x", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z",
              " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "h", " ", "n", " ", "\[Pi]", " ", 
                "r", " ", "\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                "\[Omega]z", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z",
              " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]x"}], " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"\[Omega]z", " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "l"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"vz", "-", 
               RowBox[{"h", " ", "r", " ", "\[Omega]y", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{"h", " ", "r", " ", "\[Omega]x", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", "r", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]x"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"\[Omega]y", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Omega]x"}], " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"vx", "-", 
                RowBox[{"r", " ", "\[Omega]z", " ", 
                 RowBox[{"Cos", "[", "u", "]"}], " ", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{"h", " ", "r", " ", "\[Omega]z", " ", 
                 RowBox[{"Sin", "[", "u", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                 "\[Omega]z", " ", 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{
                "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]y", " ", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"h", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Cos", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                 " ", "\[Omega]y"}], "+", 
                RowBox[{
                "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z", " ", 
                 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"h", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Cos", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   RowBox[{"Cos", "[", "u", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "u", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "vy"}], "+", 
            RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "\[Omega]x", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"l", " ", "u", " ", "\[Omega]x", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z",
              " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "h", " ", "n", " ", "\[Pi]", " ", 
                "r", " ", "\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                "\[Omega]z", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z",
              " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]x"}], " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"\[Omega]z", " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "l"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"vz", "-", 
               RowBox[{"h", " ", "r", " ", "\[Omega]y", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{"h", " ", "r", " ", "\[Omega]x", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", "r", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]x"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"\[Omega]y", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Omega]x"}], " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "u", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "u", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"vx", "-", 
                RowBox[{"r", " ", "\[Omega]z", " ", 
                 RowBox[{"Cos", "[", "u", "]"}], " ", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{"h", " ", "r", " ", "\[Omega]z", " ", 
                 RowBox[{"Sin", "[", "u", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                 "\[Omega]z", " ", 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                RowBox[{
                "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]y", " ", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"h", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Cos", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                 " ", "\[Omega]y"}], "+", 
                RowBox[{
                "2", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z", " ", 
                 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"h", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Cos", "[", "u", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   RowBox[{"Cos", "[", "u", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "u", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "vy"}], "+", 
            RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "\[Omega]x", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"l", " ", "u", " ", "\[Omega]x", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z",
              " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "h", " ", "n", " ", "\[Pi]", " ", 
                "r", " ", "\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                "\[Omega]z", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
            "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", "\[Omega]z",
              " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]x"}], " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"\[Omega]z", " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "l"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"vz", "-", 
               RowBox[{"h", " ", "r", " ", "\[Omega]y", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
               RowBox[{"h", " ", "r", " ", "\[Omega]x", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", "r", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]x"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"\[Omega]y", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Omega]x"}], " ", 
                    RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"td", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["r", "2"]}]}]], 
        RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"l", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "h"}], " ", 
                  RowBox[{"Cos", "[", "u", "]"}], " ", 
                  RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Sin", "[", "u", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"]}]}]], 
       RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
          RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Sin", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
                RowBox[{
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"h", " ", 
              RowBox[{"Cos", "[", "u", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"]}]}]], 
       RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
           RowBox[{"Cos", "[", "u", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
          RowBox[{"l", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
          RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Sin", "[", "u", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ff", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["l", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["r", "2"]}]}]]], "l", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", "n", " ", "\[Pi]", " ", "r", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"8", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
         RowBox[{"4", " ", "l", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
         RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"4", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], "l", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "h"}], " ", "n", " ", "\[Pi]", " ", "r"}], "+", 
         RowBox[{"3", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
         RowBox[{"2", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
         RowBox[{"l", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[Theta]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
         RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]f", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", "n", " ", "\[Pi]", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], "r", " ", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "h", " ", "l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", 
               RowBox[{"n", " ", "\[Pi]", " ", "r"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", 
               RowBox[{"n", " ", "\[Pi]", " ", "r"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["l", "2"]}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["l", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"2", " ", "h", " ", "l", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[Psi]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"12", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"l", "-", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"l", "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r"}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Phi]"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "h", " ", "l", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l", "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["l", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"3", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
         RowBox[{"2", " ", "h", " ", "l", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"3", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", "n", " ", "\[Pi]"}]], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Alpha]n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "h", " ", "l", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l", "2"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}]], "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"48", " ", 
             SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", "r", " ", 
             
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "3"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "h", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"l", "-", 
                    RowBox[{"n", " ", "\[Pi]", " ", "r"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"l", "+", 
                    RowBox[{"n", " ", "\[Pi]", " ", "r"}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["l", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["l", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", "l", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"3", " ", "\[Psi]"}], "]"}]}], "-", 
                  RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["l", "2"], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", "l", " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "l", " ", "n", " ", "\[Pi]", " ", 
                "r", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{"2", " ", "h", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["l", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["l", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}],
                    " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"3", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", "n", " ", "\[Pi]"}]], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["l", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Alpha]n"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}], "+", 
            RowBox[{"6", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]], "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "n", " ", "\[Pi]", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"h", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"3", " ", "\[Psi]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", "h", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"4", " ", "h", " ", "l", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}]}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], "+", 
            
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", "r", " ", 
             
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r\[Psi]", "=", 
   RowBox[{
    SqrtBox["2"], " ", "a", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}]]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rg", "=", 
    RowBox[{
     FractionBox["a", 
      SqrtBox["3"]], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}]}]]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fh", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"], " ", "vx", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"], " ", "vx", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "\[Alpha]n"}], "+", 
            RowBox[{"3", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
          "\[Omega]x"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["l", "2"], " ", "vx"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "vx"}], "+", 
               RowBox[{
               "12", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["l", "2"], " ", "vz"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "vz"}], "-", 
               RowBox[{"3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", "vx"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "vx"}], "-", 
                  RowBox[{
                  "3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", "vy"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "vy"}], "-", 
                  RowBox[{
                  "3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[Omega]x", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{"2", " ", "\[Omega]z", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
            RowBox[{"8", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}],
              " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"32", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l", "2"], " ", "vy", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"], " ", "vy", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "\[Alpha]n"}], "+", 
               RowBox[{"3", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
            RowBox[{"h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
             "\[Omega]y"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["l", "2"], " ", "vy"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "vy"}], "+", 
               RowBox[{
               "12", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["l", "2"]}], " ", "vz"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "vz"}], "+", 
               RowBox[{"3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["l", "2"]}], " ", "vy"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "vy"}], "+", 
                  RowBox[{
                  "3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", "vx"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "vx"}], "-", 
                  RowBox[{
                  "3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Omega]y", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{"2", " ", "\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"8", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"8", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"], " ", "vz", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "+", "\[Alpha]t"}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"], " ", "vz", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], "+", 
         RowBox[{"4", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", "\[Omega]z"}],
          "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l", "2"], " ", "vz"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"], " ", "vz"}], "-", 
            RowBox[{"3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", "\[Omega]z"}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["l", "2"]}], " ", "vy"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "vy"}], "+", 
                  RowBox[{
                  "3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", "vx"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "vx"}], "-", 
                  RowBox[{
                  "3", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
            RowBox[{"2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ch", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "u", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "u", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"h", " ", 
                  RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                  RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Cos", "[", "u", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                  RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                 RowBox[{"h", " ", 
                  RowBox[{"Sin", "[", "u", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}]}], ",", 
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"h", " ", 
                  RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                  RowBox[{"Sin", "[", "u", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Cos", "[", "u", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                  RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                 RowBox[{"h", " ", 
                  RowBox[{"Sin", "[", "u", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], "2"]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cht", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}]]}], "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}]}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "h", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "u", "]"}], "3"], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "u", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["h", "2"], " ", "n", " ", "\[Pi]", " ", "r", " ", 
             
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{"l", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], "-", 
            
            RowBox[{"l", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}]}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Psi]", "]"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["h", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["h", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["h", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "-", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["h", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["h", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "+", 
               
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{"4", " ", "h", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Sin", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
            "2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
            "2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "\[Phi]", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "-", 
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["h", "2"], " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "+", 
               
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["h", "2"], " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"]}], "+", 
                  RowBox[{"h", " ", 
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}]]}], "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}]}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "h", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "u", "]"}], "3"], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}]}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "u", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["h", "2"], " ", "n", " ", "\[Pi]", " ", "r", " ", 
             
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}]}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Psi]", "]"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"l", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "\[Psi]", "]"}]}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["h", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["h", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["h", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{"h", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["h", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["h", "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "h", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"4", " ", "h", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["l", "2"]}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                    "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["l", "2"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
            "2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
            "2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["h", "2"], " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"]}], "+", 
                  RowBox[{"h", " ", 
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                    "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"h", " ", 
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["h", "2"], " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                   RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["h", "2"], " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "u", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}]]}], "r", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", "u", "]"}]}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"Cos", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "h"}], " ", 
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", "\[Pi]"}], "-", "u"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"2", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"h", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "u", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Cos", "[", "u", "]"}]}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "u", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "l"}], " ", 
          RowBox[{"Cos", "[", "u", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Psi]", "]"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "n"}], " ", "\[Pi]"}], "+", "u"}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "u", "]"}], "2"], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", "u", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
               RowBox[{"u", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Sin", "[", "u", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Psi]", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Psi]", "]"}], "2"]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]h", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"n", " ", "\[Pi]"}]], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]", " ", "r"}], "-", 
               RowBox[{"2", " ", "h", " ", "l", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[Omega]y"}], " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]x"}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "h", " ", "r", " ", "\[Omega]z", 
                   " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"l", " ", "n", " ", "\[Pi]", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "6", " ", "h", " ", "l", " ", "r", " ", "\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"n", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["l", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Omega]x"}], 
                  "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
                    RowBox[{"\[Omega]y", " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{
            "6", " ", "h", " ", "l", " ", "r", " ", "\[Omega]z", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["l", "2"], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Omega]z", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          FractionBox["1", "8"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "2", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "vx"}], 
               "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                "\[Omega]x"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}]}], "-", 
            
            RowBox[{"9", " ", "l", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]x"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Phi]", "-", "\[Psi]"}], ")"}]}], "]"}]}], "-", 
            RowBox[{
            "12", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             "vx", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", "\[Omega]x", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "-", 
            RowBox[{
            "18", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             "vx", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Phi]", "+", "\[Psi]"}], ")"}]}], "]"}]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", "\[Omega]x", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Phi]", "+", "\[Psi]"}], ")"}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "12"}], " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "vz"}], "-", 
                  RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]z"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "36"}], " ", "h", " ", "l", " ", "n", " ", 
                   "\[Pi]", " ", "vy"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   "\[Omega]y"}], "+", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]y"}], "+", 
                  RowBox[{"3", " ", "l", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], "+", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "36", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   "vx"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   "\[Omega]x"}], "-", 
                  RowBox[{"48", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]x"}], "-", 
                  RowBox[{"3", " ", "l", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx"}], "+", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]x"}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "18", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                   "vz"}], "+", 
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   "\[Omega]z"}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]z"}]}], ")"}]}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vz"}], 
                  "+", 
                  RowBox[{"3", " ", "l", " ", "\[Omega]z"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{"12", " ", "l", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"l", " ", "vy"}], "-", 
                    RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "l"}], " ", "vx"}], "+", 
                    RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{
            "72", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             "vy", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", "\[Omega]y", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "r", " ", "\[Omega]y", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "3"], " ", "\[Omega]y", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["l", "2"], " ", "vz", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "-", "\[Psi]"}], "]"}]}], "-", 
            RowBox[{
            "18", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             "vy", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Phi]", "-", "\[Psi]"}], ")"}]}], "]"}]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["l", "2"], " ", "r", " ", "\[Omega]y", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Phi]", "-", "\[Psi]"}], ")"}]}], "]"}]}], "+", 
            RowBox[{"24", " ", "l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "vy"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "l"}], " ", "vx"}], "+", 
                    RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vz"}], 
                  "+", 
                  RowBox[{"3", " ", "l", " ", "\[Omega]z"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", "l", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "vz"}], "-", 
                  RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]z"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx"}], 
                  "+", 
                  RowBox[{"3", " ", "l", " ", "\[Omega]x"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "12"}], " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "vy"}], "-", 
                  RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "18"}], " ", "h", " ", "l", " ", "n", " ", 
                   "\[Pi]", " ", "vx"}], "-", 
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   "\[Omega]x"}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]x"}], "+", 
                  RowBox[{"6", " ", "l", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], "+", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["l", "2"], " ", "vz", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Phi]", "+", "\[Psi]"}], "]"}]}], "-", 
            RowBox[{"9", " ", "l", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Phi]", "+", "\[Psi]"}], ")"}]}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"96", " ", "n", " ", "\[Pi]", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24", " ", "l", " ", "r", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "l", " ", "n", " ", "\[Pi]", " ", "vz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], "-", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]n", " ", 
             "\[Omega]z"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "2", " ", "l", " ", "n", " ", "\[Pi]", " ", "vz", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}]}], "+", 
               RowBox[{"h", " ", 
                SuperscriptBox["l", "2"], " ", "\[Alpha]n", " ", 
                "\[Omega]z"}], "-", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]n", "-", 
                  RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}], " ", 
                "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "vy", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}]}], "+", 
                   RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], 
                    " ", "\[Omega]y"}]}], ")"}]}], " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "vx", " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}]}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], 
                   " ", "\[Omega]x"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"4", " ", "n", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", "vy", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]n", "+", 
                  RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", "\[Alpha]t"}], "+", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Alpha]n", "+", 
                    RowBox[{"3", " ", "\[Alpha]t"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", "\[Omega]y"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "18", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "vy", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "\[Alpha]n"}], "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["l", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Omega]y"}]}], ")"}], 
             " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "18", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "vy", 
                " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]n", "-", 
                  RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}], " ", 
                "\[Omega]y"}], "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   "\[Alpha]n"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                   "\[Alpha]t"}]}], ")"}], " ", "\[Omega]y"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "36", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", "vz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   SuperscriptBox["r", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[Alpha]n", "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["l", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                    RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                    ")"}]}]}], ")"}], " ", "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "18", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "vx"}], 
               "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                "\[Omega]x"}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", "l", " ", "n", " ", "\[Pi]", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], 
               "+", 
               RowBox[{"6", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vz"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]x"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]n", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", "h", " ", "l", " ", "r", " ", 
             "\[Omega]z", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
            RowBox[{"n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["l", "2"], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], " ", "\[Omega]y"}],
                "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", "\[Omega]y", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["l", "2"], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Omega]x", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"48", " ", "h", " ", "l", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]n", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Omega]x", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
            RowBox[{"\[Omega]y", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
         RowBox[{"48", " ", "l", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "2", " ", "l", " ", "n", " ", "\[Pi]", " ", "vz", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}]}], "+", 
               RowBox[{"h", " ", 
                SuperscriptBox["l", "2"], " ", "\[Alpha]n", " ", 
                "\[Omega]z"}], "+", 
               RowBox[{"4", " ", "h", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Alpha]t", " ", 
                "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "l"}], " ", "vx"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "vx"}], "-", 
                  RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", "vy"}], "-", 
                  RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
         RowBox[{"12", " ", "l", " ", "n", " ", "\[Pi]", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]x"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vz"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]z"}]}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], 
               "+", 
               RowBox[{"3", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"24", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"n", " ", "\[Pi]"}]], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l", "2"], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Omega]z"}], "+", 
            
            RowBox[{"12", " ", "h", " ", "l", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Omega]y", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"n", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["l", "2"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]z", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Omega]y"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"12", " ", "h", " ", "l", " ", "r", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Omega]x", " ", 
                RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
               RowBox[{"\[Omega]y", " ", 
                RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "l", " ", "\[Omega]z"}], "+", 
                  RowBox[{"n", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "h", " ", "vz"}], "+", 
                    RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "\[Omega]z"}]}],
                     ")"}]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vz"}], 
                  "+", 
                  RowBox[{"3", " ", "l", " ", "\[Omega]z"}]}], ")"}], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "l"}], " ", "vy"}], "+", 
                    RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"l", " ", "vx"}], "-", 
                    RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"24", " ", "h", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]y", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "32", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", 
                " ", "\[Omega]z", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"16", " ", "n", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "h"}], " ", "l", " ", "vz"}], "+", 
                  RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Omega]z"}], "+", 
                  RowBox[{"h", " ", "l", " ", "r", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Omega]y"}], " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "h", " ", "l", " ", "n", " ", 
                    "\[Pi]", " ", "vy"}], "-", 
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", "\[Omega]y"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]y"}]}], ")"}], 
                   " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "6", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", 
                    "vx"}], "+", 
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", "\[Omega]x"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]x"}]}], ")"}], 
                   " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"l", " ", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]y", " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx", " ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]x", " ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{
               "16", " ", "h", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", 
                " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Omega]x", " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{"\[Omega]y", " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "l", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "l", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "vz", " ", 
                   RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[Omega]y"}], " ", 
                    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                    RowBox[{"\[Omega]x", " ", 
                    RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"3", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vx"}], "+", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]x"}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "h", " ", "n", " ", "\[Pi]", " ", "vy"}], "+", 
                    RowBox[{"3", " ", "l", " ", "\[Omega]y"}]}], ")"}], " ", 
                   RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"resTen", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Alpha]n"}], "+", 
              RowBox[{"3", " ", "\[Alpha]t"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"8", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}], "+", 
           RowBox[{"4", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}], "-", 
           RowBox[{"4", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", "h", " ", "n", " ", "\[Pi]", " ", "r", 
            " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]], 
          RowBox[{"l", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "l", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
             RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
             RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "\[Alpha]n"}], "+", 
              RowBox[{"3", " ", "\[Alpha]t"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]]]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"8", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
              RowBox[{"2", " ", "l", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
           RowBox[{"4", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"8", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r"}], "+", 
           RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", "l", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
           RowBox[{"4", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "-", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"l", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
            RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["r", "2"]}]}]]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]n", "+", "\[Alpha]t"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["l", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["r", "2"]}]}]]}]], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "l", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
              RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{"l", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "l", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
              RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "+", 
              RowBox[{"l", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"l", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "h", " ", "n", " ", "\[Pi]", " ", "r", 
            " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"8", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", "\[Psi]", "]"}]}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"96", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "\[Alpha]n"}], "+", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                  "\[Alpha]n"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                  "\[Alpha]t"}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                    "\[Alpha]n"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                    "\[Alpha]t"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "-", 
           RowBox[{"48", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Phi]", "]"}], "2"]}], "+", 
           RowBox[{"48", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"48", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                  "\[Alpha]n"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                  "\[Alpha]t"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"12", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
           RowBox[{"24", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"12", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "h", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
               
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], ")"}], 
               " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
              RowBox[{"6", " ", "h", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
               
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"n", " ", "\[Pi]", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", "h", " ", "n", " ", "\[Pi]", " ", "r", 
            " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"8", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]]}], "l", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "l", " ", 
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
              RowBox[{"3", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "l", " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"96", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "-", 
           RowBox[{"48", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"6", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
                 RowBox[{"4", " ", "h", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], 
                  " ", 
                  RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
                  RowBox[{"Sin", "[", 
                   RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"12", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"48", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "+", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "\[Alpha]t"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "+", 
                    RowBox[{"3", " ", "\[Alpha]t"}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "\[Alpha]n"}], "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "\[Alpha]n"}], "+", "\[Alpha]t"}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
           RowBox[{"2", " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["l", "2"], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["l", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]n"}], 
              "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                    RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{"24", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
           RowBox[{"24", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Phi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"12", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
           RowBox[{"n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
           RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["l", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"]}]}]]}]], 
          RowBox[{"l", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "l", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
             RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
             RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
              RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"l", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
            RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"2", " ", "h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"l", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"h", " ", "n", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"12", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "h", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
               
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{"l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], ")"}], 
               " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "-", 
              RowBox[{"6", " ", "h", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
               
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Psi]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"n", " ", "\[Pi]", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", 
                    RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["l", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
               RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"12", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Psi]", "]"}]}], "-", 
           RowBox[{"n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
           RowBox[{"6", " ", "h", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Psi]", "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["l", "2"], " ", "n", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[Alpha]n"}], "+", "\[Alpha]t"}], ")"}], " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"24", " ", "n", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["l", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "2"]}]}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "+", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"n", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["l", "4"], " ", "\[Alpha]n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", 
                 RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[Alpha]n"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"3", " ", "\[Alpha]t"}], "+", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]t"}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
           RowBox[{"6", " ", "l", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "l", " ", "n", " ", "\[Pi]", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"\[Alpha]n", "-", "\[Alpha]t"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "\[Psi]"}], "]"}]}], "+", 
              RowBox[{"2", " ", "h", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["l", "2"], " ", "\[Alpha]n"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Alpha]t"}]}], ")"}], " ", 
               
               RowBox[{"Cos", "[", "\[Psi]", "]"}], " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rg2", "=", 
   FractionBox[
    RowBox[{"a", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"18", "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["a", "4"]}], ")"}], " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "237"}], "-", 
           RowBox[{"118", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1331"}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{"216", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "52"}], "+", 
           RowBox[{"39", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["\[Pi]", "8"]}], "+", 
        RowBox[{"1296", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           SuperscriptBox["a", "2"]}], ")"}], " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["\[Pi]", "10"]}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["a", "10"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15"}], "+", 
           SuperscriptBox["a", "2"]}], ")"}], " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "117"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"101", "+", 
           RowBox[{"62", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"67", "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["\[Pi]", "8"]}], "+", 
        RowBox[{"864", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           SuperscriptBox["a", "2"]}], ")"}], " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["\[Pi]", "10"]}]}]]]}], 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rg2\[Psi]", "=", 
   FractionBox[
    RowBox[{"a", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["a", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"18", "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["a", "4"]}], ")"}], " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "237"}], "-", 
           RowBox[{"118", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1331"}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["\[Pi]", "6"]}], "+", 
        RowBox[{"216", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "52"}], "+", 
           RowBox[{"39", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "4"]}]}], ")"}], " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["\[Pi]", "8"]}], "+", 
        RowBox[{"1296", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           SuperscriptBox["a", "2"]}], ")"}], " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["\[Pi]", "10"]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["a", "6"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"39", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"55", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["\[Pi]", "4"]}], "+", 
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["a", "2"]}], ")"}], " ", 
            SuperscriptBox["n", "6"], " ", 
            SuperscriptBox["\[Pi]", "6"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox["a", "8"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             SuperscriptBox["a", "2"]}], ")"}], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"]}]}], ")"}], " ", 
           SuperscriptBox["n", "4"], " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"43", "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["a", "2"]}]}], ")"}], " ", 
           SuperscriptBox["n", "6"], " ", 
           SuperscriptBox["\[Pi]", "6"]}], "+", 
          RowBox[{"432", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             SuperscriptBox["a", "2"]}], ")"}], " ", 
           SuperscriptBox["n", "8"], " ", 
           SuperscriptBox["\[Pi]", "8"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["a", "6"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"39", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "2"]}]}], ")"}], " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"55", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "2"]}]}], ")"}], " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox["\[Pi]", "4"]}], "+", 
             RowBox[{"36", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["a", "2"]}], ")"}], " ", 
              SuperscriptBox["n", "6"], " ", 
              SuperscriptBox["\[Pi]", "6"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Psi]"}], "]"}]}]}], ")"}]}]]]}], 
    SqrtBox["6"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cn", "=", 
    RowBox[{"2", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"]}]}]]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"transform", "[", "v_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"v", ".", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ",", 
    RowBox[{"v", ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Phi]", "]"}], ",", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", "0"}], "}"}]}], ",", 
    RowBox[{"v", ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "}"}]}]}], "}"}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.764786679381027*^9, 3.764786761382251*^9}, {
   3.764786801688282*^9, 3.764786814822598*^9}, {3.7647868533758163`*^9, 
   3.764786853909821*^9}, {3.7647879039231253`*^9, 3.76478791728139*^9}, 
   3.764787962992568*^9, {3.764788430746519*^9, 3.7647884334354897`*^9}, {
   3.764791722835112*^9, 3.764791751299489*^9}, {3.76488015475524*^9, 
   3.764880167163371*^9}, {3.765120880075922*^9, 3.765120894647397*^9}, {
   3.765121157106802*^9, 3.76512120164604*^9}, 3.765121479626609*^9, {
   3.765122117403768*^9, 3.7651221176570673`*^9}, 3.7652891659137993`*^9, {
   3.765291427076078*^9, 3.765291470369808*^9}, {3.765291501050164*^9, 
   3.765291510778336*^9}, 3.7652921273153763`*^9, {3.76529296903542*^9, 
   3.765292996906129*^9}, 3.765293825698454*^9, {3.7652941763800497`*^9, 
   3.765294194187543*^9}, 3.765296165887988*^9, {3.7652964192021427`*^9, 
   3.765296485924662*^9}, {3.7652965820897493`*^9, 3.765296582267707*^9}, {
   3.7653062910972757`*^9, 3.765306300939207*^9}, {3.7653654817741747`*^9, 
   3.765365490131036*^9}, 3.765369119973222*^9, {3.7653691506920652`*^9, 
   3.765369152664328*^9}, {3.7653693534609137`*^9, 3.7653693545002527`*^9}, 
   3.765372621151986*^9, {3.7653733362254753`*^9, 3.7653733367792807`*^9}, {
   3.765373449868573*^9, 3.76537346429154*^9}, 3.765373609744096*^9, 
   3.765373672821558*^9, {3.765377805001094*^9, 3.765377810242474*^9}, {
   3.7653780514199533`*^9, 3.765378056968979*^9}, 3.765378122733461*^9, {
   3.7653786599445868`*^9, 3.765378665300726*^9}, {3.765382861029543*^9, 
   3.765382865426436*^9}, {3.765394059066313*^9, 3.765394080537106*^9}, 
   3.765394112415574*^9, {3.765394148941431*^9, 3.765394193228321*^9}, {
   3.7725522840231133`*^9, 3.7725522889599257`*^9}, {3.772552352419407*^9, 
   3.7725523602877083`*^9}, {3.7947615131633253`*^9, 3.794761529985379*^9}, 
   3.7947615772820044`*^9, {3.7947618716868057`*^9, 3.794761873844741*^9}, {
   3.7947669907684937`*^9, 3.794766992850222*^9}, 3.794767131992531*^9, {
   3.794771682186516*^9, 3.7947716863395433`*^9}, {3.7947736474021063`*^9, 
   3.7947736661006193`*^9}, {3.7947739826983013`*^9, 3.794773986287229*^9}, {
   3.794775820943174*^9, 3.7947758220255823`*^9}, {3.794775867618235*^9, 
   3.794775873218708*^9}, {3.7948450371768017`*^9, 3.794845042006377*^9}, 
   3.794854880650507*^9, {3.79485757149651*^9, 3.794857579175902*^9}, {
   3.794859228826593*^9, 3.7948592374770403`*^9}, {3.794913389646865*^9, 
   3.794913407748199*^9}, {3.79491370067733*^9, 3.7949137038957577`*^9}, {
   3.794915192651804*^9, 3.794915228378875*^9}, {3.794916302157226*^9, 
   3.7949163411169252`*^9}, {3.794919291921124*^9, 3.7949192928367777`*^9}, {
   3.794919336123672*^9, 3.7949193440565357`*^9}, {3.794923180728128*^9, 
   3.794923200641416*^9}, {3.7949232641189537`*^9, 3.7949232767144537`*^9}, 
   3.794923321323408*^9, {3.794923796770142*^9, 3.794923804041511*^9}, 
   3.794924321101035*^9, {3.79493206004298*^9, 3.794932062649724*^9}, {
   3.7949351778656893`*^9, 3.794935198907961*^9}, {3.7951855210265093`*^9, 
   3.795185545138998*^9}, {3.795185583827262*^9, 3.795185584736421*^9}, {
   3.795201696839263*^9, 3.795201697126899*^9}, {3.796472589195012*^9, 
   3.796472591899982*^9}, {3.796497077714312*^9, 3.796497081459832*^9}, {
   3.7966686541419353`*^9, 3.796668657366529*^9}, {3.796668768638948*^9, 
   3.796668782176465*^9}, {3.796669024465392*^9, 3.796669025308515*^9}, {
   3.7971751670763597`*^9, 3.7971751691468973`*^9}, {3.7971792755060062`*^9, 
   3.7971792761492567`*^9}, {3.7971795220482616`*^9, 3.797179553640016*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"2b421568-eb19-4ab7-b1e4-6721724b961d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Styling", "Subsection",
 InitializationGroup->True,
 CellChangeTimes->{{3.5534439656001916`*^9, 3.553443974275688*^9}, {
  3.7647825631562843`*^9, 3.764782563717169*^9}, {3.764791556392168*^9, 
  3.764791557481052*^9}, {3.76539097406954*^9, 3.765390978690975*^9}, {
  3.7653910290532637`*^9, 3.76539103223915*^9}, {3.7653916410668173`*^9, 
  3.765391641193881*^9}, {3.765392524837533*^9, 3.765392542245612*^9}, {
  3.765392574225431*^9, 3.765392584995661*^9}, {3.794924430392044*^9, 
  3.794924449207386*^9}},
 FontFamily->"Times",ExpressionUUID->"7be89c64-1b24-44e7-b75c-639a9ff15aeb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{
    RowBox[{"Text", "@", 
     RowBox[{"Style", "[", 
      RowBox[{"#", ",", "Bold", ",", "Black", ",", "18", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], "&"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tsc", "[", 
    RowBox[{"str_", ",", "col_"}], "]"}], "=", 
   RowBox[{"Text", "@", 
    RowBox[{"Style", "[", 
     RowBox[{"str", ",", "Bold", ",", "col", ",", "18", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tssc", "[", 
    RowBox[{"str_", ",", "sz_", ",", "col_"}], "]"}], "=", 
   RowBox[{"Text", "@", 
    RowBox[{"Style", "[", 
     RowBox[{"str", ",", "Bold", ",", "col", ",", "sz", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cs", "=", 
    RowBox[{"ColorData", "[", 
     RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mx", "[", 
     RowBox[{"l_", ",", "r_"}], "]"}], "=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"l", "/", "2"}], ")"}], "2"]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"blank", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", "}"}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.764786679381027*^9, 3.764786761382251*^9}, {
   3.764786801688282*^9, 3.764786814822598*^9}, {3.7647868533758163`*^9, 
   3.764786853909821*^9}, {3.7647879039231253`*^9, 3.76478791728139*^9}, 
   3.764787962992568*^9, {3.764788430746519*^9, 3.7647884334354897`*^9}, {
   3.764791722835112*^9, 3.764791751299489*^9}, {3.76488015475524*^9, 
   3.764880167163371*^9}, {3.765120880075922*^9, 3.765120894647397*^9}, {
   3.765121157106802*^9, 3.76512120164604*^9}, 3.765121479626609*^9, {
   3.765122117403768*^9, 3.7651221176570673`*^9}, {3.7652891659137993`*^9, 
   3.765289169338188*^9}, {3.765289203564972*^9, 3.7652892036873417`*^9}, {
   3.794922485045714*^9, 3.7949225023745527`*^9}, {3.794924418126134*^9, 
   3.7949244198625937`*^9}, 3.794926650189309*^9, {3.794930414738151*^9, 
   3.794930428582863*^9}, {3.795185589589664*^9, 3.795185589752674*^9}, {
   3.79586947712118*^9, 3.795869491107396*^9}, {3.796474638575329*^9, 
   3.796474654531372*^9}, {3.796474718621874*^9, 3.7964747187390413`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"0c02fab6-a7ac-4dcd-ad25-4e11e7edbbdc"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Helix Parameterization and Orientation", "Section",
 CellChangeTimes->{{3.5534439656001916`*^9, 3.553443974275688*^9}, {
  3.7653926604911537`*^9, 3.765392663046404*^9}, {3.794915111073163*^9, 
  3.7949151122992773`*^9}},
 FontFamily->"Times",ExpressionUUID->"fffc8975-1a54-48b5-9479-17dcbf8b0690"],

Cell[TextData[{
 "Parametric equation for a helix of length ",
 Cell[BoxData[
  FormBox["\[ScriptL]", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "326cfac7-8be5-45ea-ad67-9cac947084be"],
 ", radius ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f80b915d-b07c-44cb-8632-d7735c481fa0"],
 ", and ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "35973e8a-35f5-4d39-a830-9c9c023ecb33"],
 " turns - aligned along ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["y", "^"], " "}], TraditionalForm]],ExpressionUUID->
  "b5b26f08-6b9a-4dbe-b293-719b6a633abd"],
 ". ",
 Cell[BoxData[
  FormBox[
   RowBox[{"h", "=", 
    RowBox[{"1", 
     RowBox[{"(", 
      RowBox[{"h", "=", 
       RowBox[{"-", "1"}]}], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d78e554f-7286-4aea-904e-181894b21375"],
 " defines a left(right)-handed helix. This will serve as the initial helix \
which we will use in future calculations."
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.764792036806368*^9, 3.764792044419808*^9}, {
   3.765384260968437*^9, 3.7653842725635757`*^9}, {3.7949138849164267`*^9, 
   3.7949139234263372`*^9}, {3.794915040321447*^9, 3.794915042908594*^9}, 
   3.794915097748179*^9, {3.795870877517671*^9, 3.795870880939802*^9}, {
   3.795870930710301*^9, 3.795870941147767*^9}, {3.7958710211968403`*^9, 
   3.795871081852542*^9}, {3.795871195970723*^9, 3.795871197018886*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"7c5facb2-5828-4fd5-af04-5932f4facce9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H0", "[", 
     RowBox[{"h_", ",", "r_", ",", "l_", ",", "n_", ",", "u_"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", " ", 
       RowBox[{"Cos", "[", "u", "]"}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{"l", " ", "u"}], 
        RowBox[{"2", "\[Pi]", " ", "n"}]], "-", 
       FractionBox["l", "2"]}], ",", 
      RowBox[{"h", " ", "r", " ", 
       RowBox[{"Sin", "[", "u", "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Cl", "[", 
      RowBox[{"r_", ",", "l_", ",", "n_"}], "]"}], "=", 
     RowBox[{"cl", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"ArcLength", "[", 
         RowBox[{
          RowBox[{"H0", "[", 
           RowBox[{"1", ",", "r", ",", "l", ",", "n", ",", "u"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"n", ">", "0"}]}], "]"}]}]}], ";"}], "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Countour", " ", "Length"}], " ", "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"ts", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\"\<H\>\"", "0"], "[", "u", 
        StyleBox["]",
         FontSlant->"Italic"]}], " ", "==", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{
         RowBox[{"H0", "[", 
          RowBox[{"h", ",", "r", ",", "\[ScriptL]", ",", "n", ",", "u"}], 
          "]"}], ",", 
         RowBox[{"TableHeadings", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "[", "u", "]"}], ",", 
              RowBox[{"y", "[", "u", "]"}], ",", 
              RowBox[{"z", "[", "u", "]"}]}], "}"}], ",", "None"}], "}"}]}]}],
         "]"}]}], ")"}], "//", "TraditionalForm"}], "]"}], ",", 
   RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5542072449469843`*^9, 3.554207254977558*^9}, 
   3.554209983626628*^9, {3.554210278052468*^9, 3.554210469434414*^9}, 
   3.5542106118755617`*^9, {3.5542187049054565`*^9, 3.5542187335830965`*^9}, {
   3.554465103950192*^9, 3.554465267141526*^9}, {3.5544666570610247`*^9, 
   3.554466731019255*^9}, {3.5544670557698298`*^9, 3.554467060132079*^9}, {
   3.5544673945932093`*^9, 3.5544673965923233`*^9}, {3.5544810090629125`*^9, 
   3.5544810618789334`*^9}, {3.5593144957034364`*^9, 3.5593145016847787`*^9}, 
   3.7119815325348454`*^9, {3.711981633011857*^9, 3.711981633930447*^9}, {
   3.711983032029579*^9, 3.711983043892931*^9}, {3.711983121566641*^9, 
   3.7119831343955593`*^9}, {3.764762113624798*^9, 3.764762195984565*^9}, {
   3.764765085928363*^9, 3.764765094655357*^9}, {3.764765172593463*^9, 
   3.7647651726871643`*^9}, {3.764765441381662*^9, 3.764765567192202*^9}, {
   3.764768179921324*^9, 3.764768220806636*^9}, {3.7647682875119123`*^9, 
   3.764768368770438*^9}, {3.7647920159105577`*^9, 3.7647920163164577`*^9}, {
   3.765122549262067*^9, 3.7651225507763147`*^9}, {3.765289217446642*^9, 
   3.765289227511344*^9}, {3.765289333194363*^9, 3.765289334742921*^9}, {
   3.765289388156499*^9, 3.765289411601019*^9}, {3.7652894988805037`*^9, 
   3.765289500163583*^9}, {3.76529068150384*^9, 3.765290683554264*^9}, {
   3.765392043062387*^9, 3.765392050437879*^9}, {3.765392085054427*^9, 
   3.765392098248424*^9}, {3.765392166403804*^9, 3.765392166682064*^9}, {
   3.794841427723419*^9, 3.794841428535234*^9}, {3.794845505026482*^9, 
   3.7948455489249573`*^9}, 3.79491935860876*^9, {3.7958713041800213`*^9, 
   3.7958713053475*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"08dbda83-803e-401a-add1-97f2145602e7"],

Cell[TextData[{
 "Note that the main text uses a slightly different convention, \
parameterizing the helix with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["u", "p"], "=", 
     RowBox[{"2", "\[Pi]"}]}], "\[InvisibleComma]", "n", "\[InvisibleComma]", 
    
    RowBox[{"u", "/", 
     SubscriptBox["\[ScriptL]", "c"]}]}], TraditionalForm]],ExpressionUUID->
  "ab3b5fc9-61f4-4572-bb0d-39d203dfa63f"],
 " with the helix center shifted in the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"+", 
    OverscriptBox["y", "^"], " "}], TraditionalForm]],ExpressionUUID->
  "e49c6c83-9bd1-4f44-8db4-d88d7406a917"],
 " direction by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptL]", "/", "2"}], TraditionalForm]],ExpressionUUID->
  "b1f9908d-92bc-4ab7-a4fe-0d1df8bd0c09"],
 ". ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptL]", "c"], "=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[ScriptL]", "2"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "2"]}]}]]}], TraditionalForm]],ExpressionUUID->
  "38c00ac4-6a67-46da-9f7b-76a5f4bd0150"],
 " is the contour length of the helix. The convention in this supplement is \
chosen for computational considerations."
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.764765662298951*^9, 3.764765697529395*^9}, {
   3.794913934353109*^9, 3.794913941001348*^9}, {3.794914001202654*^9, 
   3.7949140064662933`*^9}, {3.7949141067713423`*^9, 3.794914113913229*^9}, {
   3.794914463454625*^9, 3.794914473169723*^9}, {3.794914535251727*^9, 
   3.794914778987032*^9}, {3.794914866670933*^9, 3.794914914141531*^9}, {
   3.794914945304594*^9, 3.794914975788872*^9}, {3.795871202777935*^9, 
   3.795871204427438*^9}, {3.7958713110615*^9, 3.7958713120114937`*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"b9917c2a-2571-4cab-a141-7ee698aa0e65"],

Cell[BoxData[
 RowBox[{"Style", "[", 
  RowBox[{
   RowBox[{"ts", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\"\<H\>\"", "0", "p"], "[", "u", 
        StyleBox["]",
         FontSlant->"Italic"]}], " ", "==", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"2", "\[Pi]", " ", "n", " ", "u"}], ",", 
                "TraditionalForm"}], "]"}], "<>", 
              "\"\</\!\(\*SubscriptBox[\(\[ScriptL]\), \(c\)]\)\>\""}], 
             "]"}]}], ",", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"\[ScriptL]", " ", "u"}], ",", "TraditionalForm"}], 
             "]"}], "<>", 
            "\"\</\!\(\*SubscriptBox[\(\[ScriptL]\), \(c\)]\)\>\""}], ",", 
           " ", 
           RowBox[{"r", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"2", "\[Pi]", " ", "n", " ", "u"}], ",", 
                "TraditionalForm"}], "]"}], "<>", 
              "\"\</\!\(\*SubscriptBox[\(\[ScriptL]\), \(c\)]\)\>\""}], 
             "]"}]}]}], "}"}], ",", 
         RowBox[{"TableHeadings", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "[", "u", "]"}], ",", 
              RowBox[{"y", "[", "u", "]"}], ",", 
              RowBox[{"z", "[", "u", "]"}]}], "}"}], ",", "None"}], "}"}]}]}],
         "]"}]}], ")"}], "//", "TraditionalForm"}], "]"}], ",", 
   RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5542072449469843`*^9, 3.554207254977558*^9}, 
   3.554209983626628*^9, {3.554210278052468*^9, 3.554210469434414*^9}, 
   3.5542106118755617`*^9, {3.5542187049054565`*^9, 3.5542187335830965`*^9}, {
   3.554465103950192*^9, 3.554465267141526*^9}, {3.5544666570610247`*^9, 
   3.554466731019255*^9}, {3.5544670557698298`*^9, 3.554467060132079*^9}, {
   3.5544673945932093`*^9, 3.5544673965923233`*^9}, {3.5544810090629125`*^9, 
   3.5544810618789334`*^9}, {3.5593144957034364`*^9, 3.5593145016847787`*^9}, 
   3.7119815325348454`*^9, {3.711981633011857*^9, 3.711981633930447*^9}, {
   3.711983032029579*^9, 3.711983043892931*^9}, {3.711983121566641*^9, 
   3.7119831343955593`*^9}, {3.764762113624798*^9, 3.764762195984565*^9}, {
   3.764765085928363*^9, 3.764765094655357*^9}, {3.764765172593463*^9, 
   3.7647651726871643`*^9}, {3.764765441381662*^9, 3.764765567192202*^9}, {
   3.764768179921324*^9, 3.764768220806636*^9}, {3.7647682875119123`*^9, 
   3.764768368770438*^9}, {3.7647920159105577`*^9, 3.7647920163164577`*^9}, {
   3.765122549262067*^9, 3.7651225507763147`*^9}, {3.765289217446642*^9, 
   3.765289227511344*^9}, {3.765289333194363*^9, 3.765289334742921*^9}, {
   3.765289388156499*^9, 3.765289411601019*^9}, {3.7652894988805037`*^9, 
   3.765289500163583*^9}, {3.76529068150384*^9, 3.765290683554264*^9}, {
   3.765392043062387*^9, 3.765392050437879*^9}, {3.765392085054427*^9, 
   3.765392098248424*^9}, {3.765392166403804*^9, 3.765392166682064*^9}, {
   3.794841427723419*^9, 3.794841428535234*^9}, {3.794845505026482*^9, 
   3.7948455489249573`*^9}, {3.794914136447996*^9, 3.7949141442481318`*^9}, {
   3.7949143503061457`*^9, 3.7949144474796457`*^9}, {3.794914786764045*^9, 
   3.794914852969284*^9}, {3.7958713285563517`*^9, 3.795871342556131*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"04fc7267-31e7-4a6a-8513-145bcb62f86f"],

Cell["\<\
Visualization of initial helix constructed from discrete beads, as used in \
simulations\
\>", "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.764765662298951*^9, 3.764765697529395*^9}, {
   3.794913934353109*^9, 3.794913941001348*^9}, {3.794914001202654*^9, 
   3.7949140064662933`*^9}, {3.7949141067713423`*^9, 3.7949141108261414`*^9}, 
   3.794914921736285*^9},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9b9c9294-a75e-43e8-b7c4-14c234f98db6"],

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "step", "}"}], ",", 
     RowBox[{
      RowBox[{"step", "=", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"n", "/", 
         RowBox[{"Cl", "[", 
          RowBox[{"r", ",", "l", ",", "n"}], "]"}]}]}]}], ";", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"ListPointPlot3D", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"H0", "[", 
             RowBox[{"h", ",", "r", ",", "l", ",", "n", ",", "u"}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", 
              RowBox[{"2", "\[Pi]", " ", "n"}], ",", "step"}], "}"}]}], "]"}],
           ",", 
          RowBox[{"BoxRatios", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Max", "[", 
                 RowBox[{"r", ",", 
                  FractionBox["l", "2"]}], "]"}]}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{"r", ",", 
                 FractionBox["l", "2"]}], "]"}]}], "}"}], ",", "3"}], "]"}]}],
           ",", 
          RowBox[{"AxesLabel", "\[Rule]", 
           RowBox[{"ts", "/@", 
            RowBox[{"{", 
             RowBox[{"x", ",", "y", ",", "z"}], "}"}]}]}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
          RowBox[{"AxesStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"Black", ",", "Bold", ",", "12"}], "]"}]}], ",", 
          RowBox[{"PlotLabel", "\[Rule]", 
           RowBox[{
           "ts", "[", "\"\<Helical Fiber with Bead Deconstruction\\n\>\"", 
            "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{
             "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{"PointSize", "[", "0.07", "]"}]}], "]"}]}]}], "]"}], ",", 
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"H0", "[", 
           RowBox[{"h", ",", "r", ",", "l", ",", "n", ",", "u"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{
              RowBox[{"2", "\[Pi]", " ", "n"}], ",", "step"}], "]"}]}], "}"}],
           ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{
             "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{"Thickness", "[", "0.01", "]"}]}], "]"}]}]}], "]"}]}], 
       "]"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", ",", "3", ",", 
       RowBox[{"ts", "@", "\"\<Radius (r)\>\""}]}], "}"}], ",", 
     RowBox[{"1", "/", "2"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", "5", ",", 
       RowBox[{"ts", "@", "\"\<Length (\[ScriptL])\>\""}]}], "}"}], ",", "0", 
     ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", 
       RowBox[{"ts", "@", "\"\<Turns (n)\>\""}]}], "}"}], ",", "1", ",", "10",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h", ",", "1", ",", 
       RowBox[{"ts", "@", "\"\<Handed (h)\>\""}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", 
        RowBox[{"ts", "@", "\"\<Left \>\""}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "\[Rule]", 
        RowBox[{"ts", "@", "\"\<Right \>\""}]}]}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7648802404288282`*^9, 3.764880291404491*^9}, {
   3.7651143512572727`*^9, 3.765114351344593*^9}, {3.765114397700837*^9, 
   3.7651144064144897`*^9}, {3.765114451177989*^9, 3.7651144775430613`*^9}, {
   3.7651145205221653`*^9, 3.765114523697385*^9}, {3.7651147039168463`*^9, 
   3.7651147040509443`*^9}, {3.765114940426816*^9, 3.7651149509572487`*^9}, {
   3.765115039741386*^9, 3.765115082811187*^9}, 3.765115118129887*^9, {
   3.765289231315728*^9, 3.7652892489257383`*^9}, 3.765289284404015*^9, {
   3.765289853298954*^9, 3.765289853397821*^9}, {3.765289901097921*^9, 
   3.765289901176578*^9}, {3.765289947353778*^9, 3.765289961651073*^9}, {
   3.765384338120212*^9, 3.765384347123423*^9}, {3.794915079786928*^9, 
   3.794915080198546*^9}, {3.794919454099772*^9, 3.7949195444764137`*^9}, {
   3.794919661166353*^9, 3.79491966646014*^9}, {3.7949197564754887`*^9, 
   3.794919758203569*^9}, {3.7949200951342497`*^9, 3.794920098923708*^9}, {
   3.794920145686584*^9, 3.79492015754631*^9}, {3.7949201975872927`*^9, 
   3.794920226341668*^9}, {3.794920303358626*^9, 3.79492031269628*^9}, 
   3.794920352855729*^9, {3.794920652242627*^9, 3.7949206545775023`*^9}, {
   3.7949206958743753`*^9, 3.79492070496696*^9}, {3.794920798322703*^9, 
   3.7949208150171347`*^9}, {3.79492093725716*^9, 3.7949210113460217`*^9}, {
   3.7949210638990583`*^9, 3.794921064278639*^9}, {3.7949212033011923`*^9, 
   3.794921242640819*^9}, {3.794921281906989*^9, 3.794921282042171*^9}, {
   3.794922512728747*^9, 3.7949225147661047`*^9}, 3.795871438667684*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"c10776cb-4526-43aa-8e83-1d762e734335"],

Cell[TextData[{
 "To rotate the base helix ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox[
     StyleBox["H",
      FontWeight->"Bold"], "0"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "680098f4-ae88-4e70-ab61-e7d9fce7033c"],
 " into a helix in an arbitrary orientation ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["(",
     FontWeight->"Plain"], 
    StyleBox["H",
     FontWeight->"Bold"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "70dbd811-139e-4b98-ab1a-1b71c6ad0129"],
 ", designated by angles ",
 Cell[BoxData[
  FormBox["\[Phi]", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7ec39e3a-405d-4657-9a44-12f0ca8747e3"],
 ", \[Theta], and \[Psi], we define rotation matrix ",
 Cell[BoxData[
  FormBox[
   StyleBox["Q",
    FontWeight->"Bold"], TraditionalForm]],ExpressionUUID->
  "5c2a2b07-4265-432a-94c8-937de0746c73"],
 " such that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["H",
     FontWeight->"Bold"], "=", 
    RowBox[{
     StyleBox["Q",
      FontWeight->"Bold"], "\[CenterDot]", 
     SubscriptBox[
      StyleBox["H",
       FontWeight->"Bold"], "0"]}]}], TraditionalForm]],ExpressionUUID->
  "32320abd-79ae-4b67-9fb3-e3693eda4b82"],
 " using the Tait-Bryan angles with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["Q",
     FontWeight->"Bold"], "\[LongEqual]", 
    RowBox[{
     RowBox[{
      StyleBox["Z",
       FontWeight->"Bold"], "(", "\[Phi]", ")"}], "\[CenterDot]", 
     RowBox[{
      StyleBox["X",
       FontWeight->"Bold"], "(", "\[Theta]", ")"}], "\[CenterDot]", 
     RowBox[{
      StyleBox["Y",
       FontWeight->"Bold"], "(", 
      RowBox[{"-", "\[Psi]"}], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "1b1a8663-fe5c-4791-b8d2-c1c97546ac8d"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.5542094182472897`*^9}, {3.5542094854541335`*^9, 
   3.5542095918712206`*^9}, {3.554209743602899*^9, 3.55420976320002*^9}, {
   3.5542098208323164`*^9, 3.55420983261399*^9}, {3.5542099110464764`*^9, 
   3.5542099179568715`*^9}, {3.5542100285811987`*^9, 
   3.5542100491013727`*^9}, {3.554210102098404*^9, 3.554210127122835*^9}, {
   3.554210732912484*^9, 3.554210819254423*^9}, {3.554210859189707*^9, 
   3.554210862848916*^9}, {3.5542108987779713`*^9, 3.5542109274516115`*^9}, {
   3.55421099666457*^9, 3.554211043113227*^9}, {3.5542110906649466`*^9, 
   3.554211114555313*^9}, {3.554211144611032*^9, 3.554211144908049*^9}, 
   3.554213507050156*^9, {3.5542229880514383`*^9, 3.5542230539202056`*^9}, {
   3.554223093188452*^9, 3.554223116081761*^9}, {3.554223147774574*^9, 
   3.5542231780723066`*^9}, {3.554223210148141*^9, 3.554223300149289*^9}, {
   3.554223344833845*^9, 3.5542234149348545`*^9}, {3.554223454666127*^9, 
   3.5542235229480324`*^9}, {3.5542235737629385`*^9, 3.554223678310919*^9}, {
   3.5542237175371623`*^9, 3.5542238435723715`*^9}, {3.5542238822025805`*^9, 
   3.5542239956860714`*^9}, {3.554224044189846*^9, 3.5542243161634016`*^9}, {
   3.554226125689901*^9, 3.5542261289730883`*^9}, {3.5542273651377935`*^9, 
   3.5542274238801527`*^9}, {3.5542274695607657`*^9, 
   3.5542276289328814`*^9}, {3.5542276654319687`*^9, 3.554227674848508*^9}, {
   3.55422770897946*^9, 3.5542277218791976`*^9}, {3.55422947762162*^9, 
   3.554229561384411*^9}, {3.554229846618726*^9, 3.55422987326425*^9}, {
   3.554230120435387*^9, 3.5542301213754406`*^9}, {3.5544639402606325`*^9, 
   3.5544640410944004`*^9}, {3.5544648195719266`*^9, 
   3.5544650889073315`*^9}, {3.55446528050029*^9, 3.5544655105004454`*^9}, {
   3.554465701182352*^9, 3.5544657013393607`*^9}, {3.5544660919687033`*^9, 
   3.554466267913767*^9}, {3.5544663456572137`*^9, 3.5544664123050256`*^9}, {
   3.554466501963154*^9, 3.5544665027551994`*^9}, {3.554466555714228*^9, 
   3.5544665631646547`*^9}, {3.554466641523136*^9, 3.5544666416521435`*^9}, {
   3.554468935889366*^9, 3.5544691283483744`*^9}, {3.554470537923998*^9, 
   3.5544707398405466`*^9}, {3.554470794135652*^9, 3.5544708090455046`*^9}, {
   3.5544711357191896`*^9, 3.5544712564950976`*^9}, {3.554471308608078*^9, 
   3.5544713240009584`*^9}, {3.5544713545117035`*^9, 3.554471482465022*^9}, {
   3.5544715167259817`*^9, 3.5544715170750017`*^9}, {3.5544715556982107`*^9, 
   3.554471625910227*^9}, {3.5544716653324814`*^9, 3.5544716673435965`*^9}, {
   3.554471720640645*^9, 3.554471895542649*^9}, {3.554472249510895*^9, 
   3.5544722672169075`*^9}, {3.554472411286148*^9, 3.5544725043174686`*^9}, {
   3.554472584210038*^9, 3.5544726828546805`*^9}, {3.5544727167216177`*^9, 
   3.5544729116417665`*^9}, {3.554472950151969*^9, 3.554472979117626*^9}, {
   3.554473084585658*^9, 3.554473166456341*^9}, 3.5544733559361787`*^9, {
   3.5544733926722803`*^9, 3.554473395624449*^9}, {3.5544734406780252`*^9, 
   3.5544735468951006`*^9}, {3.554473616951108*^9, 3.554473637781299*^9}, {
   3.554473711014488*^9, 3.5544738135183506`*^9}, 3.5544741702017517`*^9, {
   3.5544754926003885`*^9, 3.5544754980116987`*^9}, {3.5544755353798356`*^9, 
   3.554475551096735*^9}, {3.5544757046125154`*^9, 3.554475742772698*^9}, {
   3.5544758168899374`*^9, 3.554475828674611*^9}, {3.554475981506353*^9, 
   3.5544760696553946`*^9}, {3.554476133289034*^9, 3.554476208533338*^9}, {
   3.5544762652885838`*^9, 3.554476363425197*^9}, {3.5544764413206525`*^9, 
   3.554476669015676*^9}, {3.5544767219407034`*^9, 3.5544767231377716`*^9}, {
   3.554476763718093*^9, 3.5544769926301856`*^9}, {3.5544771164162655`*^9, 
   3.5544771213285465`*^9}, {3.554477184431156*^9, 3.5544772076024814`*^9}, {
   3.554477256090255*^9, 3.554477263058653*^9}, 3.5544772999537635`*^9, {
   3.5544777805282507`*^9, 3.5544777864505897`*^9}, {3.5544779134278526`*^9, 
   3.554477914368906*^9}, {3.554478373766182*^9, 3.554478444820246*^9}, {
   3.554478480430283*^9, 3.5544786008461704`*^9}, {3.554480633927456*^9, 
   3.55448066739937*^9}, {3.554480738167418*^9, 3.554480747620959*^9}, {
   3.554481898650794*^9, 3.5544818988858075`*^9}, {3.5544832021293488`*^9, 
   3.5544832075396585`*^9}, {3.554483239820504*^9, 3.554483243480714*^9}, {
   3.554483295152669*^9, 3.554483295665699*^9}, {3.554733117569785*^9, 
   3.554733117737795*^9}, {3.554733402652091*^9, 3.5547334323677907`*^9}, {
   3.554733499529632*^9, 3.5547335054079685`*^9}, 3.708956197095572*^9, 
   3.7089562376602087`*^9, {3.7647667963262873`*^9, 3.764766807287353*^9}, {
   3.7647673616290913`*^9, 3.764767401100856*^9}, {3.7647674833455477`*^9, 
   3.7647675958697777`*^9}, {3.765371357858407*^9, 3.765371360945837*^9}, {
   3.765378213557702*^9, 3.76537821885872*^9}, {3.765378330712215*^9, 
   3.765378331651273*^9}, {3.765384709627758*^9, 3.765384717571932*^9}, {
   3.794915430545444*^9, 3.794915458923788*^9}, {3.794915500404871*^9, 
   3.7949156050080147`*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"4cc65755-0c75-45e4-80ab-1942a3bc090f"],

Cell[BoxData[{
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", ",", "x", ",", "y", ",", "Q"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"z", "=", 
     RowBox[{
      RowBox[{"TransformationMatrix", "[", 
       RowBox[{"RotationTransform", "[", 
        RowBox[{"\[Phi]", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "3"}], ",", 
        RowBox[{"1", ";;", "3"}]}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"x", "=", 
     RowBox[{
      RowBox[{"TransformationMatrix", "[", 
       RowBox[{"RotationTransform", "[", 
        RowBox[{"\[Theta]", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "3"}], ",", 
        RowBox[{"1", ";;", "3"}]}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"y", "=", 
     RowBox[{
      RowBox[{"TransformationMatrix", "[", 
       RowBox[{"RotationTransform", "[", 
        RowBox[{
         RowBox[{"-", "\[Psi]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"1", ";;", "3"}], ",", 
        RowBox[{"1", ";;", "3"}]}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Q", "=", 
     RowBox[{"z", ".", "x", ".", "y"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"helix", "[", 
        RowBox[{
        "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", 
         "\[Theta]_", ",", "\[Psi]_"}], "]"}], "=", 
       RowBox[{"H", "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"Q", ".", 
           RowBox[{"H0", "[", 
            RowBox[{"h", ",", "r", ",", "l", ",", "n", ",", "u"}], "]"}]}], 
          ",", 
          RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}]}], ";"}], "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"ts", "[", "\"\<Transformation Matrix:\>\"", "]"}], ",", 
       RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{"ts", "[", 
       RowBox[{
        RowBox[{"MatrixForm", "[", "Q", "]"}], "//", "TraditionalForm"}], 
       "]"}], ",", 
      RowBox[{"Background", "\[Rule]", "LightRed"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Style", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\"\<H\>\"", "[", "u", "]"}], " ", "==", " ", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{
       RowBox[{"H", "/.", 
        RowBox[{"l", "\[Rule]", "\[ScriptL]"}]}], ",", 
       RowBox[{"TableHeadings", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "[", "u", "]"}], ",", 
            RowBox[{"y", "[", "u", "]"}], ",", 
            RowBox[{"z", "[", "u", "]"}]}], "}"}], ",", "None"}], "}"}]}]}], 
      "]"}]}], ",", 
    RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "14"}], 
   "]"}], "//", "TraditionalForm"}]}], "Input",
 CellChangeTimes->{{3.5541510290031905`*^9, 3.5541510353905554`*^9}, {
   3.5541513120433793`*^9, 3.5541513500705547`*^9}, {3.5541515596725426`*^9, 
   3.554151562556708*^9}, {3.554197591045823*^9, 3.5541976163892727`*^9}, {
   3.554222935092409*^9, 3.5542229366524982`*^9}, {3.554224674142877*^9, 
   3.554224674472896*^9}, {3.5542249728719635`*^9, 3.554224973149979*^9}, {
   3.554228254595667*^9, 3.554228261076038*^9}, {3.5542292475034585`*^9, 
   3.5542292491835546`*^9}, {3.554229696905163*^9, 3.554229700832387*^9}, {
   3.554229944128303*^9, 3.554229947872517*^9}, {3.554229990691966*^9, 
   3.554230014410323*^9}, {3.554230057311777*^9, 3.554230059349893*^9}, {
   3.5542302461455774`*^9, 3.554230256987198*^9}, {3.5542311966569433`*^9, 
   3.5542312472388363`*^9}, {3.5542312890702295`*^9, 3.5542312901232896`*^9}, 
   3.5544637989365497`*^9, 3.5544638722447424`*^9, 3.554464018568112*^9, {
   3.554464259789909*^9, 3.554464269456462*^9}, {3.554465596352356*^9, 
   3.5544655965883694`*^9}, {3.554470840518305*^9, 3.5544708526900015`*^9}, {
   3.5544708925742826`*^9, 3.554470900349727*^9}, {3.554471071002488*^9, 
   3.5544710711834984`*^9}, {3.5544766754400434`*^9, 3.554476675578051*^9}, {
   3.5544770589699802`*^9, 3.5544770742028513`*^9}, {3.5544786184931793`*^9, 
   3.5544786193892307`*^9}, {3.5544786869360943`*^9, 
   3.5544786883711767`*^9}, {3.5544798322816043`*^9, 
   3.5544798345757356`*^9}, {3.5544798897978945`*^9, 3.5544798993474407`*^9}, 
   3.554479994134862*^9, {3.5544802343055987`*^9, 3.5544802665564437`*^9}, {
   3.5544803540204463`*^9, 3.554480391312579*^9}, {3.5544804518570423`*^9, 
   3.554480454874215*^9}, {3.554480487576085*^9, 3.5544804904382486`*^9}, 
   3.55448052822541*^9, {3.5544815912782135`*^9, 3.5544815960534863`*^9}, {
   3.554481672625866*^9, 3.554481686975687*^9}, {3.5544817480721817`*^9, 
   3.5544817531364713`*^9}, {3.554482474925755*^9, 3.5544824780529337`*^9}, {
   3.554482616521854*^9, 3.554482619708036*^9}, {3.5544827541477256`*^9, 
   3.5544827781720996`*^9}, {3.5544829608525486`*^9, 3.554482964989785*^9}, {
   3.5544833322387905`*^9, 3.554483332939831*^9}, {3.711984117738859*^9, 
   3.711984131320051*^9}, {3.711985539470828*^9, 3.711985544066588*^9}, {
   3.711985599573826*^9, 3.711985623559498*^9}, {3.764766825705448*^9, 
   3.7647668282249613`*^9}, {3.764766936029367*^9, 3.764766937908428*^9}, 
   3.7647674178820744`*^9, 3.764767465706238*^9, {3.764767575397585*^9, 
   3.7647675755068617`*^9}, {3.764767624540041*^9, 3.7647676279642344`*^9}, {
   3.7647677249439363`*^9, 3.764767753262479*^9}, {3.7647681402767076`*^9, 
   3.764768140625387*^9}, {3.764768385910061*^9, 3.764768530005451*^9}, {
   3.7652902911633463`*^9, 3.765290291296129*^9}, {3.765307181545438*^9, 
   3.765307200335597*^9}, 3.765373390711301*^9, {3.765383910774907*^9, 
   3.765383913531048*^9}, {3.765383999691943*^9, 3.765383999825714*^9}, {
   3.794915629644492*^9, 3.7949157380086107`*^9}, {3.7949158338803062`*^9, 
   3.794915843180767*^9}, {3.794915884942898*^9, 3.7949158877611628`*^9}, {
   3.794922786115798*^9, 3.7949227965338793`*^9}, {3.794922835341853*^9, 
   3.7949229661200542`*^9}, {3.794922996926996*^9, 3.794923019509491*^9}, 
   3.7949230496367493`*^9, 3.7949233075119*^9, 3.794932691113842*^9, {
   3.7949328742501383`*^9, 3.794932942092032*^9}, {3.794934825059647*^9, 
   3.7949348402622757`*^9}, {3.795871355151884*^9, 3.7958713579381933`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"874bedb4-22d0-4d1c-b147-f3f397c71a5a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Qplot", "[", 
     RowBox[{"\[Phi]_", ",", "\[Theta]_", ",", "\[Psi]_"}], "]"}], "=", 
    RowBox[{"transform", "[", 
     RowBox[{"IdentityMatrix", "[", "3", "]"}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"non", "-", 
     RowBox[{"orthogonal", " ", "axes", " ", 
      OverscriptBox["\[Phi]", "^"]}]}], ",", 
    OverscriptBox["\[Theta]", "^"], ",", 
    OverscriptBox["\[Psi]", "^"]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"helix", "[", 
        RowBox[{
        "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
         ",", "\[Psi]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "n", " ", "\[Pi]"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{
          "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
          RowBox[{"Thickness", "[", "0.01", "]"}]}], "]"}]}], ",", 
       RowBox[{"BoxRatios", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"mx", "[", 
              RowBox[{"l", ",", "r"}], "]"}]}], ",", 
            RowBox[{"mx", "[", 
             RowBox[{"l", ",", "r"}], "]"}]}], "}"}], ",", "3"}], "]"}]}], 
       ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"ts", "/@", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z"}], "}"}]}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Bold", ",", "12"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thread", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", "/", "3"}], ",", "0", ",", "0.25"}], "]"}], ",", 
             RowBox[{"RGBColor", "[", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0.5"}], "]"}], ",", 
             RowBox[{"RGBColor", "[", 
              RowBox[{"0", ",", "0", ",", "1", ",", "0.5"}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"Arrow", "/@", 
            RowBox[{"Thread", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{
                RowBox[{"mx", "[", 
                 RowBox[{"l", ",", "r"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"Qplot", "[", 
                  RowBox[{"\[Phi]", ",", "\[Theta]", ",", "\[Psi]"}], "]"}], 
                 "/", "2"}]}]}], "}"}], "]"}]}]}], "}"}], "]"}], ",", 
        RowBox[{"Thread", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Red", ",", "Blue", ",", 
             RowBox[{"Darker", "@", "Green"}]}], "}"}], ",", 
           RowBox[{"Arrow", "/@", 
            RowBox[{"Thread", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
               RowBox[{
                FractionBox[
                 RowBox[{"mx", "[", 
                  RowBox[{"l", ",", "r"}], "]"}], "2"], 
                RowBox[{"IdentityMatrix", "[", "3", "]"}]}]}], "}"}], 
             "]"}]}]}], "}"}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"tsc", "[", 
           RowBox[{
           "\"\<\!\(\*OverscriptBox[\(\[Theta]\), \(^\)]\)\>\"", ",", "Red"}],
            "]"}], ",", 
          RowBox[{"1.1", 
           FractionBox[
            RowBox[{"mx", "[", 
             RowBox[{"l", ",", "r"}], "]"}], "2"], 
           RowBox[{
            RowBox[{"Qplot", "[", 
             RowBox[{"\[Phi]", ",", "\[Theta]", ",", "\[Psi]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"tsc", "[", 
           RowBox[{
           "\"\<\!\(\*OverscriptBox[\(\[Psi]\), \(^\)]\)\>\"", ",", "Blue"}], 
           "]"}], ",", 
          RowBox[{"1.1", 
           FractionBox[
            RowBox[{"mx", "[", 
             RowBox[{"l", ",", "r"}], "]"}], "2"], 
           RowBox[{
            RowBox[{"Qplot", "[", 
             RowBox[{"\[Phi]", ",", "\[Theta]", ",", "\[Psi]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"tsc", "[", 
           RowBox[{"\"\<\!\(\*OverscriptBox[\(\[Phi]\), \(^\)]\)\>\"", ",", 
            RowBox[{"Darker", "@", "Green"}]}], "]"}], ",", 
          RowBox[{"1.1", 
           FractionBox[
            RowBox[{"mx", "[", 
             RowBox[{"l", ",", "r"}], "]"}], "2"], 
           RowBox[{
            RowBox[{"Qplot", "[", 
             RowBox[{"\[Phi]", ",", "\[Theta]", ",", "\[Psi]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"TableForm", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "\"\<Opaque Arrows: Space Coordinates\>\"", ",", 
            "\"\<Faded Arrows: Body Coordinates\>\""}], "}"}], ",", 
          RowBox[{"TableAlignments", "\[Rule]", "Center"}]}], "]"}], ",", 
        "Bold", ",", "18", ",", 
        RowBox[{"LineSpacing", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}]}]}], "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"400", ",", "50"}], "}"}]}]}], "]"}], ",", "Delimiter", ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Helix Orientation\>\"", ",", "18", ",", "Bold"}], "]"}], 
       "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Psi]", ",", "0", ",", 
       RowBox[{"ts", "@", "\"\<\[Psi]\>\""}]}], "}"}], ",", 
     RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"ts", "@", "\"\<\[Phi]\>\""}]}], "}"}], ",", 
     RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"ts", "@", "\"\<\[Theta]\>\""}]}], "}"}], ",", "0", ",", 
     "\[Pi]"}], "}"}], ",", "Delimiter", ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Helix Parameters\>\"", ",", "18", ",", "Bold"}], "]"}], 
       "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", 
       RowBox[{"ts", "@", "\"\<Radius (r)\>\""}]}], "}"}], ",", 
     RowBox[{"1", "/", "2"}], ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", "4", ",", 
       RowBox[{"ts", "@", "\"\<Length (\[ScriptL])\>\""}]}], "}"}], ",", "0", 
     ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", 
       RowBox[{"ts", "@", "\"\<Turns (n)\>\""}]}], "}"}], ",", "1", ",", "10",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h", ",", "1", ",", 
       RowBox[{"ts", "@", "\"\<Handed (h)\>\""}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", 
        RowBox[{"ts", "@", "\"\<Left \>\""}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "\[Rule]", 
        RowBox[{"ts", "@", "\"\<Right \>\""}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"ControlPlacement", "\[Rule]", "Left"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.76511527269853*^9, 3.7651153080822144`*^9}, {
   3.7651153527928667`*^9, 3.765115377290731*^9}, 3.76528955020656*^9, 
   3.765289769237453*^9, 3.76528992126026*^9, {3.765290203941127*^9, 
   3.765290257308589*^9}, {3.7652906287225533`*^9, 3.76529064903505*^9}, {
   3.765290734910247*^9, 3.765290735017845*^9}, {3.76529084405228*^9, 
   3.7652908475654488`*^9}, {3.7949213258336277`*^9, 
   3.7949214345371923`*^9}, {3.794921624953339*^9, 3.7949216321966887`*^9}, 
   3.794921687924799*^9, {3.794921873756919*^9, 3.794921913993804*^9}, {
   3.794921997555979*^9, 3.7949220359795923`*^9}, {3.794922155203147*^9, 
   3.794922159597155*^9}, {3.794922249910096*^9, 3.794922264295814*^9}, {
   3.7949223120347967`*^9, 3.794922312895262*^9}, {3.794922347829833*^9, 
   3.7949224629395247`*^9}, {3.794922545637169*^9, 3.7949227443554497`*^9}, 
   3.7949230363697166`*^9, {3.794923073052228*^9, 3.794923104212346*^9}, 
   3.794932050600301*^9, {3.794932091320547*^9, 3.7949321229267178`*^9}, {
   3.794932276933591*^9, 3.7949323072469063`*^9}, {3.794932768189427*^9, 
   3.7949327749410543`*^9}, {3.794932811964198*^9, 3.794932833061266*^9}, {
   3.794932944173841*^9, 3.794932945201796*^9}, 3.7958714413901443`*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"b1aff631-73c2-454c-9e2c-6d90b2ab4455"]
}, Closed]],

Cell[CellGroupData[{

Cell["Decomposition of Flow into Normal and Tangent Components", "Section",
 CellChangeTimes->{{3.553443940203739*^9, 3.553443948662223*^9}, {
  3.7653926755034513`*^9, 3.765392686197294*^9}},
 FontFamily->"Times",ExpressionUUID->"225a992f-32f7-4de1-bdb1-4290c5481e38"],

Cell[TextData[{
 "The drag on the segments of the filament that compose the helix is \
anisotropic (see main text). We consider the general case and denote the \
perpendicular drag coefficient as ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "n"], TraditionalForm]],ExpressionUUID->
  "8ecd7131-3496-49f6-bf9b-c797ee896487"],
 " and the tangential as ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "t"], TraditionalForm]],ExpressionUUID->
  "3521fa92-f300-4fe6-a604-2b1f80b8f392"],
 ". We must then decompose the shear flow ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "f"], ")"}], TraditionalForm]],ExpressionUUID->
  "322732da-fb9d-47a5-b26a-6097493a2e76"],
 " into perpendicular ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "f", "n"], ")"}], TraditionalForm]],ExpressionUUID->
  "f60a14f1-5645-4b0c-99e1-df75fd2985da"],
 " and parallel ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubsuperscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "f", "t"], ")"}], TraditionalForm]],ExpressionUUID->
  "f76d2f00-675e-4423-bf14-0208b592b508"],
 " components to the filament. The tangent direction is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     StyleBox["t",
      FontWeight->"Bold"], 
     StyleBox["(",
      FontWeight->"Plain"], 
     StyleBox["u",
      FontWeight->"Plain"], 
     StyleBox[")",
      FontWeight->"Plain"]}], "=", 
    FractionBox[
     RowBox[{"\[DifferentialD]", 
      RowBox[{
       StyleBox["H",
        FontWeight->"Bold"], "(", "u", ")"}]}], 
     RowBox[{"\[DifferentialD]", "u"}]]}], TraditionalForm]],ExpressionUUID->
  "00fca2ef-c06e-4d92-9635-176c29aeb046"],
 ", a direction normal the filament is  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["n",
      FontWeight->"Bold"], "1"], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"\[DifferentialD]", 
       RowBox[{
        StyleBox["t",
         FontWeight->"Bold"], 
        StyleBox["(",
         FontWeight->"Plain"], 
        StyleBox["u",
         FontWeight->"Plain"], 
        StyleBox[")",
         FontWeight->"Plain"]}]}], 
      RowBox[{"\[DifferentialD]", "u"}]], "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[DifferentialD]", "2"], 
       RowBox[{
        StyleBox["H",
         FontWeight->"Bold"], "(", "u", ")"}]}], 
      RowBox[{"\[DifferentialD]", 
       SuperscriptBox["u", "2"]}]]}]}], TraditionalForm]],ExpressionUUID->
  "dbfcea74-b540-4ef1-9c75-5832c83ef972"],
 ", and a direction normal to both of these is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      StyleBox["n",
       FontWeight->"Bold"], "2"], 
     StyleBox["(",
      FontWeight->"Plain"], 
     StyleBox["u",
      FontWeight->"Plain"], 
     StyleBox[")",
      FontWeight->"Plain"]}], "=", " ", 
    RowBox[{
     RowBox[{
      StyleBox["t",
       FontWeight->"Bold"], 
      StyleBox["(",
       FontWeight->"Plain"], 
      StyleBox["u",
       FontWeight->"Plain"], 
      StyleBox[")",
       FontWeight->"Plain"]}], "\[Cross]", 
     RowBox[{
      SubscriptBox[
       StyleBox["n",
        FontWeight->"Bold"], "1"], 
      StyleBox["(",
       FontWeight->"Plain"], 
      StyleBox["u",
       FontWeight->"Plain"], 
      StyleBox[")",
       FontWeight->"Plain"]}]}]}], TraditionalForm]],ExpressionUUID->
  "111adea1-eeaf-4f95-a0ff-a4fcfbe39f6a"],
 ". "
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.7653738471531076`*^9, 3.765373862047497*^9}, {
   3.765373897205557*^9, 3.765373916846983*^9}, {3.765373949468581*^9, 
   3.765373999600676*^9}, {3.765374038168152*^9, 3.765374102136311*^9}, {
   3.765383177462554*^9, 3.765383189829363*^9}, {3.765390496242635*^9, 
   3.765390503864745*^9}, {3.794761652941168*^9, 3.794761672535334*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9c8b3e43-0ec8-49ed-ba0e-fe27505e54b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"<", 
    RowBox[{"1", "s"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TangentDirection", " ", "=", 
     RowBox[{"D", "[", 
      RowBox[{"H", ",", "u"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"td", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox["TangentDirection", 
        SqrtBox[
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"TangentDirection", ".", "TangentDirection"}], ",", 
           RowBox[{
            SuperscriptBox["h", "2"], "\[Equal]", "1"}]}], "]"}]]], ",", 
       RowBox[{"n", ">", "0"}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], "*)"}], " ", 
   RowBox[{"(*", " ", 
    OverscriptBox["t", "^"], " ", "*)"}], "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.55353848285225*^9, 3.553538498826164*^9}, {
   3.5535385324390864`*^9, 3.553538633868888*^9}, {3.553538674679222*^9, 
   3.553538684993812*^9}, {3.5535388040996246`*^9, 3.5535388360254507`*^9}, {
   3.5535392989259267`*^9, 3.5535392991659403`*^9}, {3.553540366151969*^9, 
   3.5535404108905277`*^9}, {3.5535409129262424`*^9, 
   3.5535409129352427`*^9}, {3.553541643805046*^9, 3.5535416501044064`*^9}, {
   3.5535512778720837`*^9, 3.5535512778860846`*^9}, {3.5536371689526916`*^9, 
   3.5536372044237204`*^9}, {3.5536372493572903`*^9, 3.553637249492298*^9}, {
   3.5547331174167767`*^9, 3.554733117420777*^9}, {3.711985989864546*^9, 
   3.7119860064556637`*^9}, {3.764769745953063*^9, 3.764769767376527*^9}, {
   3.7647736687226143`*^9, 3.764773673664957*^9}, {3.764773820243005*^9, 
   3.764773835513927*^9}, {3.764774795605727*^9, 3.7647747964060383`*^9}, {
   3.764774843627029*^9, 3.764774844002739*^9}, {3.765289561375012*^9, 
   3.765289562922616*^9}, {3.765290337730773*^9, 3.76529037915993*^9}, {
   3.765290432749522*^9, 3.7652904438678913`*^9}, {3.765291052207687*^9, 
   3.7652910809100733`*^9}, {3.7652911486056213`*^9, 3.76529115721592*^9}, 
   3.765291338465397*^9, {3.765291549971684*^9, 3.765291554927163*^9}, {
   3.765293040272313*^9, 3.765293082843823*^9}, 3.765382861056765*^9, {
   3.794761612751705*^9, 3.7947616224720078`*^9}, {3.79476190441286*^9, 
   3.794761906495406*^9}, 3.795989320764627*^9, {3.795989532174705*^9, 
   3.795989541758274*^9}, 3.795989630744669*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"317a957d-d6aa-4908-8303-07f167b64764"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "4"}], "s"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vft", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vf", ".", "td"}], " ", "td"}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"vfn", "=", 
     RowBox[{"vf", "-", "vft"}]}], ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.553538749969528*^9, 3.553538751037589*^9}, {
   3.5535389347720985`*^9, 3.5535389896022344`*^9}, {3.5535390554640017`*^9, 
   3.5535391071739593`*^9}, {3.5535392637299137`*^9, 
   3.5535392843770947`*^9}, {3.5536371910999584`*^9, 3.553637214973324*^9}, {
   3.553637249506299*^9, 3.5536372495733027`*^9}, {3.5540455899913282`*^9, 
   3.554045624031275*^9}, {3.554128792963052*^9, 3.554128799592431*^9}, 
   3.5547400793499765`*^9, {3.5547402104424744`*^9, 3.5547402137906656`*^9}, {
   3.764769246194222*^9, 3.764769298157382*^9}, {3.7647694254964447`*^9, 
   3.764769426326882*^9}, {3.764769898546883*^9, 3.764770026919874*^9}, 
   3.764774979520952*^9, {3.764789899866106*^9, 3.764789921639351*^9}, {
   3.765291123490775*^9, 3.7652911277615623`*^9}, {3.765291278304964*^9, 
   3.765291278454327*^9}, {3.765291595707499*^9, 3.765291628808622*^9}, {
   3.765292948864441*^9, 3.765292948963839*^9}, 3.765293027187354*^9, {
   3.765293092050229*^9, 3.765293104731215*^9}, {3.794761533681231*^9, 
   3.794761563203698*^9}, {3.794923242297961*^9, 3.79492324769518*^9}, {
   3.795989549553547*^9, 3.795989549828334*^9}, {3.7959898398769827`*^9, 
   3.795989847365374*^9}, {3.795989963586151*^9, 3.79598996581529*^9}, {
   3.797179030879772*^9, 3.797179055458995*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"452e5798-d61d-4f8c-ae6b-8cfd9658c4ef"],

Cell[TextData[{
 "We will find it useful to define the relative flow ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "r"], ")"}], TraditionalForm]],ExpressionUUID->
  "fa24edb1-c958-4b59-a16a-3a1de94c2f3f"],
 " as the shear flow ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "f"], ")"}], TraditionalForm]],ExpressionUUID->
  "adbc65b8-35b9-4337-b89d-2073d3778286"],
 " minus the helix motion ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "h"], "=", 
       RowBox[{
        SubscriptBox[
         StyleBox["v",
          FontWeight->"Bold"], "cm"], "+", 
        RowBox[{
         StyleBox["\[Omega]",
          FontWeight->"Bold"], "\[Cross]", 
         StyleBox["H",
          FontWeight->"Bold"]}]}]}], ")"}], "\[Rule]", 
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "r"]}], "=", " ", 
    RowBox[{
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "f"], "-", 
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "cm"], "-", 
     RowBox[{
      StyleBox["\[Omega]",
       FontWeight->"Bold"], "\[Cross]", 
      StyleBox["H",
       FontWeight->"Bold"], 
      StyleBox[" ",
       FontWeight->"Bold"]}]}]}], TraditionalForm]],ExpressionUUID->
  "427694a0-0fed-4c12-b8e2-3d89bd06c57c"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.7653738471531076`*^9, 3.765373862047497*^9}, {
   3.765373897205557*^9, 3.765373916846983*^9}, {3.765373949468581*^9, 
   3.765373999600676*^9}, {3.765374038168152*^9, 3.765374102136311*^9}, {
   3.765383177462554*^9, 3.765383189829363*^9}, {3.765390496242635*^9, 
   3.765390503864745*^9}, {3.794761681900535*^9, 3.794761806384728*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"955bcbb0-e824-4d24-97cf-62ceae85e005"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "1"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"vht", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"vh", ".", "td"}], " ", "td"}], ",", 
      RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "component", " ", "of", " ", "velocity", " ", "of", " ", "point", " ", "H", 
    RowBox[{"(", "u", ")"}], " ", "tangent", " ", "to", " ", "flow"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.77176197536684*^9, 3.7717620829338284`*^9}, {
  3.7949238468873253`*^9, 3.794923957500264*^9}, {3.794924156904703*^9, 
  3.794924161744945*^9}, {3.794924274430958*^9, 3.794924301070655*^9}, {
  3.795989620001087*^9, 3.795989620387321*^9}, {3.795989679102601*^9, 
  3.795989679639265*^9}, {3.7959899439677353`*^9, 3.795989972023432*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"cf025cf5-b22b-486c-8d6d-14afbb6d6140"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"for", " ", "drawing", " ", "flow", " ", "vectors"}], ",", " ", 
    RowBox[{
    "\[Gamma]", " ", "is", " ", "flow", " ", "rate", " ", "parameter", " ", 
     RowBox[{"(", 
      OverscriptBox["\[Gamma]", "."], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "mi", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ts", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"H", "+", 
          RowBox[{"\[Gamma]", " ", "vfn"}]}], ",", 
         RowBox[{"H", "+", 
          RowBox[{"\[Gamma]", " ", "vf"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "\[Pi]"}], " ", ",", 
           RowBox[{"\[Pi]", "/", "8"}]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ns", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"H", ",", 
         RowBox[{"H", "+", 
          RowBox[{"\[Gamma]", " ", "vfn"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "\[Pi]"}], " ", ",", 
           RowBox[{"\[Pi]", "/", "8"}]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"H", ",", 
         RowBox[{"H", "+", 
          RowBox[{"\[Gamma]", " ", "vf"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", 
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "\[Pi]"}], " ", ",", 
           RowBox[{"\[Pi]", "/", "8"}]}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mi", "[", 
      RowBox[{
      "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_",
        ",", "\[Psi]_", ",", "\[Gamma]_"}], "]"}], "=", 
     RowBox[{"MinMax", "/@", 
      RowBox[{"Thread", "[", 
       RowBox[{"Partition", "[", 
        RowBox[{
         RowBox[{"Flatten", "@", 
          RowBox[{"N", "@", 
           RowBox[{"{", 
            RowBox[{"Ts", ",", "Ns", ",", "Vs"}], "}"}]}]}], ",", "3"}], 
        "]"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.772552305597426*^9, 3.772552315282284*^9}, {
   3.772552625472127*^9, 3.772552631325077*^9}, {3.772552672415653*^9, 
   3.772552721053927*^9}, {3.7725528492007837`*^9, 3.772552865823421*^9}, {
   3.7725533650574913`*^9, 3.77255338015023*^9}, {3.789846407410796*^9, 
   3.789846422064455*^9}, {3.789846746655673*^9, 3.7898467753276567`*^9}, {
   3.789846902002767*^9, 3.7898469160163727`*^9}, {3.789847040839685*^9, 
   3.7898470559479733`*^9}, {3.78984711440497*^9, 3.7898471243728867`*^9}, {
   3.7898477381731367`*^9, 3.789847758881682*^9}, {3.794759689796673*^9, 
   3.794759690082293*^9}, 3.7947616272864923`*^9, {3.7947619160163717`*^9, 
   3.794761928926255*^9}, {3.794924237452784*^9, 3.7949242467821417`*^9}, {
   3.7949243778387823`*^9, 3.7949243812669897`*^9}, {3.794924532372719*^9, 
   3.794924590340872*^9}, {3.794924644543373*^9, 3.794924645800654*^9}, {
   3.794924774035233*^9, 3.794924774494549*^9}, {3.794925031813964*^9, 
   3.794925061905986*^9}, {3.794925206085396*^9, 3.794925291780696*^9}, {
   3.794925401829117*^9, 3.794925403888649*^9}, {3.794925437736518*^9, 
   3.794925442207333*^9}, {3.7949261336273737`*^9, 3.794926137531948*^9}, 
   3.7949265390582247`*^9, {3.794926576183613*^9, 3.794926576292448*^9}, 
   3.7971792170254993`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"772928df-6df5-423c-9dae-1a495c7c8152"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"for", " ", "drawing", " ", "flow", " ", "vectors"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"AT", ",", "AN", ",", "AV"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AT", "[", 
      RowBox[{
      "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_",
        ",", "\[Psi]_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Graphics3D", "[", 
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", "Thick", ",", 
          RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
          RowBox[{"Arrow", "/@", "Ts"}]}], "}"}], "]"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AN", "[", 
      RowBox[{
      "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_",
        ",", "\[Psi]_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Graphics3D", "[", 
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Thick", ",", 
          RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
          RowBox[{"Arrow", "/@", "Ns"}]}], "}"}], "]"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AV", "[", 
      RowBox[{
      "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_",
        ",", "\[Psi]_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Graphics3D", "[", 
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Thick", ",", 
          RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
          RowBox[{"Arrow", "/@", "Vs"}]}], "}"}], "]"}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.553539376518365*^9, 3.553539402884873*^9}, {
   3.553539452403705*^9, 3.5535394796852655`*^9}, {3.5535400892791324`*^9, 
   3.5535400937073855`*^9}, {3.5535401292594194`*^9, 
   3.5535402015255527`*^9}, {3.5535406931816735`*^9, 
   3.5535407116077275`*^9}, {3.553541753330311*^9, 3.5535417831880183`*^9}, {
   3.553542413355062*^9, 3.5535424133720627`*^9}, {3.55354626109914*^9, 
   3.553546293553997*^9}, {3.553547145687736*^9, 3.5535471592965145`*^9}, {
   3.553547411934964*^9, 3.5535474131570344`*^9}, {3.5535512778980846`*^9, 
   3.5535512779120855`*^9}, {3.5536374017520065`*^9, 
   3.5536374024300456`*^9}, {3.554045825304787*^9, 3.554045861510858*^9}, {
   3.5540459714361453`*^9, 3.554045972194189*^9}, {3.5547331174277773`*^9, 
   3.5547331174357777`*^9}, {3.5624258584962063`*^9, 3.562425869796852*^9}, {
   3.711985873752225*^9, 3.711985900671568*^9}, {3.711986084566757*^9, 
   3.711986088763501*^9}, {3.711986171130797*^9, 3.71198623136329*^9}, {
   3.71198628905618*^9, 3.7119863213274717`*^9}, {3.764770126444519*^9, 
   3.764770140575294*^9}, {3.7647737000595818`*^9, 3.764773703921789*^9}, {
   3.764774878708506*^9, 3.7647748848164463`*^9}, {3.76477535363614*^9, 
   3.764775363922556*^9}, {3.764784723561118*^9, 3.764784727810326*^9}, {
   3.765289627686524*^9, 3.7652896292416353`*^9}, {3.7653791341737623`*^9, 
   3.7653791549791737`*^9}, {3.765382861070208*^9, 3.765382861072731*^9}, {
   3.7725521548337708`*^9, 3.77255215972465*^9}, {3.772552592419372*^9, 
   3.77255261341328*^9}, {3.772552693856708*^9, 3.7725526967502947`*^9}, {
   3.7725528199068823`*^9, 3.772552843388335*^9}, {3.772553390972582*^9, 
   3.772553414033565*^9}, {3.772553480700255*^9, 3.772553482185403*^9}, {
   3.772553518269574*^9, 3.772553534139509*^9}, {3.772553579740757*^9, 
   3.7725535800333233`*^9}, 3.789847478740576*^9, {3.789847547895286*^9, 
   3.789847564141899*^9}, {3.78984836221286*^9, 3.789848410568344*^9}, {
   3.794759702698163*^9, 3.79475970285705*^9}, {3.7949244734965477`*^9, 
   3.7949244839601507`*^9}, {3.7949246964552603`*^9, 3.794924737542992*^9}, 
   3.7949248112054443`*^9, {3.794925077765129*^9, 3.79492508221852*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"5260e2a1-9a9c-4599-8d0b-49cb7f6ed98c"],

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"step", ",", 
       RowBox[{"n", "=", "1"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"step", "=", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "n"}], 
        RowBox[{"Cl", "[", 
         RowBox[{"r", ",", "l", ",", "n"}], "]"}]]}], ";", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"helix", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{
             "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}]}], ",", 
          RowBox[{"Sequence", "[", 
           RowBox[{
            RowBox[{"BoxRatios", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{"1.1", 
              RowBox[{"mi", "[", 
               RowBox[{
               "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                "\[Theta]", ",", "\[Psi]", ",", "\[Gamma]"}], "]"}]}]}], ",", 
            
            RowBox[{"AxesLabel", "\[Rule]", 
             RowBox[{"ts", "/@", 
              RowBox[{"{", 
               RowBox[{"x", ",", "y", ",", "z"}], "}"}]}]}], ",", 
            RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
            RowBox[{"AxesStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "Bold", ",", "12"}], "]"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{
             "ts", "[", 
              "\"\<Flow Decomposition on Single Turn of Helix\\n\>\"", 
              "]"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"AT", "[", 
         RowBox[{
         "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
          ",", "\[Psi]", ",", "\[Gamma]"}], "]"}], ",", 
        RowBox[{"AN", "[", 
         RowBox[{
         "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
          ",", "\[Psi]", ",", "\[Gamma]"}], "]"}], ",", 
        RowBox[{"AV", "[", 
         RowBox[{
         "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
          ",", "\[Psi]", ",", "\[Gamma]"}], "]"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Sequence", "[", 
    RowBox[{"Delimiter", ",", 
     RowBox[{"Row", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Text", "[", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<Tangent   \>\"", ",", "18", ",", "Bold", ",", "Blue"}], "]"}],
           "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Normal   \>\"", ",", "18", ",", "Bold", ",", "Red"}], 
           "]"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<Full Flow\>\"", ",", "18", ",", "Bold", ",", "Black"}], "]"}],
           "]"}]}], "}"}], ",", 
       RowBox[{"Alignment", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ",", "Delimiter", ",", 
     
     RowBox[{"Row", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Text", "[", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Helix Orientation\>\"", ",", "18", ",", "Bold"}], 
          "]"}], "]"}], "}"}], ",", 
       RowBox[{"Alignment", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Psi]", ",", "0", ",", 
         RowBox[{"ts", "@", "\"\<\[Psi]\>\""}]}], "}"}], ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Phi]", ",", "0", ",", 
         RowBox[{"ts", "@", "\"\<\[Phi]\>\""}]}], "}"}], ",", 
       RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "0", ",", 
         RowBox[{"ts", "@", "\"\<\[Theta]\>\""}]}], "}"}], ",", "0", ",", 
       "\[Pi]"}], "}"}], ",", "Delimiter", ",", 
     RowBox[{"Row", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Text", "[", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Helix Parameters\>\"", ",", "18", ",", "Bold"}], "]"}],
          "]"}], "}"}], ",", 
       RowBox[{"Alignment", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", 
         RowBox[{"ts", "@", "\"\<Radius (r)\>\""}]}], "}"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "4", ",", 
         RowBox[{"ts", "@", "\"\<Length (\[ScriptL])\>\""}]}], "}"}], ",", 
       "0", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"h", ",", "1", ",", 
         RowBox[{"ts", "@", "\"\<Handed (h)\>\""}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"ts", "@", "\"\<Left \>\""}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"ts", "@", "\"\<Right \>\""}]}]}], "}"}]}], "}"}], ",", 
     "Delimiter", ",", 
     RowBox[{"Row", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Text", "[", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Flow\>\"", ",", "18", ",", "Bold"}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"Alignment", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", "1", ",", 
         RowBox[{
         "ts", "@", 
          "\"\<Flow Rate (\!\(\*OverscriptBox[\(\[Gamma]\), \
\(.\)]\))\>\""}]}], "}"}], ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"ControlPlacement", "\[Rule]", "Left"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.764770110580778*^9, 3.764770110826295*^9}, {
   3.76477014370028*^9, 3.764770147211957*^9}, {3.764770205154662*^9, 
   3.76477023555943*^9}, {3.764770278033646*^9, 3.764770295386736*^9}, {
   3.764770350526965*^9, 3.764770365699417*^9}, {3.764773713785104*^9, 
   3.764773733362159*^9}, {3.764774918436728*^9, 3.764774963681658*^9}, {
   3.764775406374816*^9, 3.764775539189056*^9}, {3.7647911231243467`*^9, 
   3.764791129011363*^9}, 3.765115420151843*^9, {3.765289570049653*^9, 
   3.76528957346854*^9}, {3.765291205425889*^9, 3.76529120698814*^9}, {
   3.765382861077177*^9, 3.7653828610867777`*^9}, 3.77228092863717*^9, 
   3.772281385830845*^9, {3.772552166651917*^9, 3.7725521850984373`*^9}, {
   3.772552460323341*^9, 3.772552579196213*^9}, {3.772552738960712*^9, 
   3.772552754935544*^9}, {3.772553452373315*^9, 3.772553472131428*^9}, {
   3.7725539009161177`*^9, 3.772553902092354*^9}, 3.789846436999708*^9, 
   3.7898465087011833`*^9, 3.789846654747723*^9, 3.789846798375153*^9, {
   3.789846944767798*^9, 3.789846946089007*^9}, {3.794924360092414*^9, 
   3.794924360638144*^9}, {3.79492482048623*^9, 3.794924861796453*^9}, {
   3.794925099667432*^9, 3.794925182464198*^9}, {3.7949253019155827`*^9, 
   3.794925321156307*^9}, {3.7949253589665937`*^9, 3.794925359447456*^9}, 
   3.794925454893011*^9, {3.7949255853059187`*^9, 3.794925585457325*^9}, {
   3.7949257074833*^9, 3.794925707932032*^9}, {3.7949267532831173`*^9, 
   3.794926773176186*^9}, {3.794926808567389*^9, 3.79492692290946*^9}, {
   3.7949349243378477`*^9, 3.794934924705268*^9}, 3.7958714413961563`*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"c70ad42c-8473-4858-b55f-69561a18f692"]
}, Closed]],

Cell[CellGroupData[{

Cell["Principal Equations", "Section",
 CellChangeTimes->{{3.553443940203739*^9, 3.553443948662223*^9}, {
  3.7653926755034513`*^9, 3.765392686197294*^9}, {3.794762165616406*^9, 
  3.794762168266035*^9}},
 FontFamily->"Times",ExpressionUUID->"48b67649-bddd-4cb4-9bea-d009b3de8d5e"],

Cell[TextData[{
 "Being in a Stokes flow regime implies that net forces and torques vanish, \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["F",
     FontWeight->"Bold"], "=", 
    RowBox[{
     StyleBox["\[Tau]",
      FontWeight->"Bold"], "=", 
     StyleBox["0",
      FontWeight->"Bold"]}]}], TraditionalForm]],ExpressionUUID->
  "36841ee0-5395-4cc0-aa6d-a844109f333c"],
 ". Our goal is to find the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["v",
     FontWeight->"Bold"], "cm"], TraditionalForm]],ExpressionUUID->
  "74389964-734b-4c02-a449-30742f3ad359"],
 " and ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"],
 " which satisfy this condition for a general helix in a general orientation \
with general ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "n"], ",", 
    SubscriptBox["\[Alpha]", "t"]}], TraditionalForm]],ExpressionUUID->
  "7351931e-fe44-4b47-9e39-076107e97caa"],
 ". \n\nThe main text uses ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n", "\[InvisibleComma]", 
     "u"}], 
    SubscriptBox["\[ScriptL]", "c"]], TraditionalForm]],ExpressionUUID->
  "dbacb3f5-10e0-40b1-8cb3-d371e91695c3"],
 " to parameterize the helix. For computational ease, we use parameter ",
 Cell[BoxData[
  FormBox["u", TraditionalForm]],ExpressionUUID->
  "6d321470-be47-4fde-87fd-ef5220efeda1"],
 " in this supplement. To convert expressions of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{"I", "=", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      SubscriptBox["\[ScriptL]", "c"]], " ", 
     RowBox[{"f", " ", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n", 
         "\[InvisibleComma]", "u"}], 
        SubscriptBox["\[ScriptL]", "c"]], ")"}], 
      RowBox[{"\[DifferentialD]", "u"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"2ebb7270-a7f7-4897-ab47-2e3e798fc502"],
 " from the main text, we use the equivalent ",
 Cell[BoxData[
  FormBox[
   RowBox[{"I", "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[ScriptL]", "c"], 
      RowBox[{
       RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{
        RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
      RowBox[{
       RowBox[{"f", " ", "[", "u", "]"}], " ", 
       RowBox[{"\[DifferentialD]", "u", " "}]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"db6df05d-e24a-41e0-83cd-577b374be3ab"],
 "\n\nWe begin with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["F",
     FontWeight->"Bold"], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       SubscriptBox["\[ScriptL]", "c"], 
       RowBox[{"2", "\[Pi]", " ", "n"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{
         RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], " ", 
       RowBox[{
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "t"], 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "r", "t"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "n"], 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "r", "n"]}]}], "]"}], 
        RowBox[{"\[DifferentialD]", "u"}]}]}]}], "=", 
     StyleBox["0",
      FontWeight->"Bold"]}]}], TraditionalForm]],ExpressionUUID->
  "e3e8a611-a894-4e06-9ae9-f0cb3feb39d9"],
 " and substitute in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "r"], "=", " ", 
    RowBox[{
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "f"], "-", 
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "h"]}]}], TraditionalForm]],ExpressionUUID->
  "6090893a-5dd8-4dcd-8b98-71afe55efe0a"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "h"], "=", 
     RowBox[{
      SubscriptBox[
       StyleBox["v",
        FontWeight->"Bold"], "cm"], "+", 
      RowBox[{
       StyleBox["\[Omega]",
        FontWeight->"Bold"], "\[Cross]", 
       StyleBox["H",
        FontWeight->"Bold"]}]}]}], ")"}], TraditionalForm]],ExpressionUUID->
  "14f95493-9558-42f7-8d36-6fe13c0d9296"],
 "\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["0",
     FontWeight->"Bold"], "=", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{
        RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], " ", 
      RowBox[{
       RowBox[{"[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Alpha]", "t"], "(", 
          RowBox[{
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "t"], "-", 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "h", "t"]}], ")"}], "+", 
         RowBox[{
          SubscriptBox["\[Alpha]", "n"], "(", 
          RowBox[{
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "n"], "-", 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "h", "n"]}], ")"}]}], "]"}], 
       RowBox[{"\[DifferentialD]", "u"}]}]}], " ", "\[Rule]"}]}], 
   TraditionalForm]],ExpressionUUID->"a2d00035-b4d1-4487-ae1d-cf9e09cd1b37"],
 " \n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FrameBox[
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{
         RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "t"], 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "t"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "n"], 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "n"]}]}], ")"}], 
        RowBox[{"\[DifferentialD]", "u"}]}]}], "=", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{
          RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Alpha]", "t"], 
            SubsuperscriptBox[
             StyleBox["v",
              FontWeight->"Bold"], "h", "t"]}], "+", 
           RowBox[{
            SubscriptBox["\[Alpha]", "n"], 
            SubsuperscriptBox[
             StyleBox["v",
              FontWeight->"Bold"], "h", "n"]}]}], ")"}], 
         RowBox[{"\[DifferentialD]", 
          RowBox[{"u", " ", "\[LongLeftRightArrow]", " ", 
           SubscriptBox[
            StyleBox["F",
             FontWeight->"Bold"], "f"]}]}]}]}], "=", 
       SubscriptBox[
        StyleBox["F",
         FontWeight->"Bold"], "h"]}]}]], " "}], TraditionalForm]],
  ExpressionUUID->"30b0710e-86e4-448d-8407-5309a071b5b5"],
 "\n\nSimilarly for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["\[Tau]",
     FontWeight->"Bold"], "\[Proportional]", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{
       RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
     RowBox[{
      RowBox[{
       StyleBox["H",
        FontWeight->"Bold"], "\[Cross]", 
       StyleBox["f",
        FontWeight->"Bold"]}], "  ", 
      RowBox[{"\[DifferentialD]", "u"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"642c0f73-0370-4f2f-9cb0-8bf459701e8f"],
 " we find\n\n",
 Cell[BoxData[
  FormBox[
   FrameBox[
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{
        RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], " ", 
      RowBox[{
       RowBox[{
        StyleBox["H",
         FontWeight->"Bold"], "\[Cross]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "t"], 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "t"]}], "+", 
          RowBox[{
           SubscriptBox["\[Alpha]", "n"], 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "n"]}]}], ")"}]}], 
       RowBox[{"\[DifferentialD]", "u"}]}]}], "=", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{
         RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
       RowBox[{
        RowBox[{
         StyleBox["H",
          FontWeight->"Bold"], "\[Cross]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[Alpha]", "t"], 
            SubsuperscriptBox[
             StyleBox["v",
              FontWeight->"Bold"], "h", "t"]}], "+", 
           RowBox[{
            SubscriptBox["\[Alpha]", "n"], 
            SubsuperscriptBox[
             StyleBox["v",
              FontWeight->"Bold"], "h", "n"]}]}], ")"}]}], 
        RowBox[{"\[DifferentialD]", 
         RowBox[{"u", " ", "\[LongLeftRightArrow]", " ", 
          SubscriptBox[
           StyleBox["\[Tau]",
            FontWeight->"Bold"], "f"]}]}]}]}], "=", 
      SubscriptBox[
       StyleBox["\[Tau]",
        FontWeight->"Bold"], "h"]}]}]], TraditionalForm]],ExpressionUUID->
  "078f4029-5890-465b-bc1e-6c72dae24b3b"],
 "\n\nAll 4 of these quantities ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["(",
     FontWeight->"Bold"], 
    RowBox[{
     SubscriptBox[
      StyleBox["F",
       FontWeight->"Bold"], "f"], ",", 
     SubscriptBox[
      StyleBox["F",
       FontWeight->"Bold"], "h"], ",", 
     SubscriptBox["\[Tau]", "f"], ",", 
     SubscriptBox[
      StyleBox["\[Tau]",
       FontWeight->"Bold"], "h"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "aa23341b-dbef-454a-892b-9f0ec3cea0b4"],
 " may be found analytically and the resulting equations solved analytically \
for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["v",
     FontWeight->"Bold"], "cm"], TraditionalForm]],ExpressionUUID->
  "f94f0161-dc0a-43d6-92c1-062642689e96"],
 " and ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"],
 ".\n\nAdditionally, we may recast these 6 equations as a single matrix \
equation by defining the resistance tensor, ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    OverscriptBox["R", "_"], "_"], TraditionalForm]],ExpressionUUID->
  "40da347e-81cb-441c-a03a-df539abfb610"],
 ", via ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        SubscriptBox[
         StyleBox["F",
          FontWeight->"Bold"], "h"]},
       {
        SubscriptBox[
         StyleBox["\[Tau]",
          FontWeight->"Bold"], "h"]}
      }], ")"}], "=", 
    RowBox[{
     OverscriptBox[
      OverscriptBox["R", "_"], "_"], "\[CenterDot]", 
     RowBox[{"(", GridBox[{
        {
         SubscriptBox[
          StyleBox["v",
           FontWeight->"Bold"], "cm"]},
        {
         StyleBox["\[Omega]",
          FontWeight->"Bold"]}
       }], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "beafbc29-dec2-4fe2-89a1-4468ed722808"],
 ". Since we have ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["F",
     FontWeight->"Bold"], "h"], TraditionalForm]],ExpressionUUID->
  "f8885a4f-8809-4379-b77a-41c59f538b43"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Tau]",
     FontWeight->"Bold"], "h"], TraditionalForm]],ExpressionUUID->
  "31550029-8fab-4d7a-9212-7c6fe979bbcd"],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    OverscriptBox["R", "_"], "_"], TraditionalForm]],ExpressionUUID->
  "1da09988-0f98-4b36-b046-e2e28af7a0ec"],
 " can simply be read off from the coefficients of  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["v",
     FontWeight->"Bold"], "cm"], TraditionalForm]],ExpressionUUID->
  "af5ef9f2-2a1d-4f56-b78c-2e1c270b5b9b"],
 " and ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"],
 " in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {
       SubscriptBox[
        StyleBox["F",
         FontWeight->"Bold"], "h"]},
      {
       SubscriptBox[
        StyleBox["\[Tau]",
         FontWeight->"Bold"], "h"]}
     }], ")"}], TraditionalForm]],ExpressionUUID->
  "8d2f3e2a-7be7-4dd5-89e2-3daab862a67d"],
 ". \n\nThen we are tasked with solving the equivalent problem ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        SubscriptBox[
         StyleBox["F",
          FontWeight->"Bold"], "f"]},
       {
        SubscriptBox[
         StyleBox["\[Tau]",
          FontWeight->"Bold"], "f"]}
      }], ")"}], "=", 
    RowBox[{
     OverscriptBox[
      OverscriptBox["R", "_"], "_"], "\[CenterDot]", 
     RowBox[{"(", GridBox[{
        {
         SubscriptBox[
          StyleBox["v",
           FontWeight->"Bold"], "cm"]},
        {
         StyleBox["\[Omega]",
          FontWeight->"Bold"]}
       }], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "df94fd2c-fa9a-4e86-aa80-2d47145f5ef4"],
 "\n\nThe next 6 sections show how to calculate: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["F",
      FontWeight->"Bold"], "f"], ",", 
    SubscriptBox[
     StyleBox["F",
      FontWeight->"Bold"], "h"], ",", 
    SubscriptBox["\[Tau]", "f"], ",", 
    SubscriptBox[
     StyleBox["\[Tau]",
      FontWeight->"Bold"], "h"], ",", 
    OverscriptBox[
     OverscriptBox["R", "_"], "_"], ",", " ", 
    SubscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "cm"]}], TraditionalForm]],ExpressionUUID->
  "a8dcfb77-b84c-4d8e-becb-40d5d7401149"],
 ", and ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, {3.764789026960943*^9, 3.7647890660831738`*^9}, {
   3.7653748527620153`*^9, 3.765374871202924*^9}, {3.7653751925906076`*^9, 
   3.7653753076334953`*^9}, {3.794762213662359*^9, 3.794762320252122*^9}, {
   3.794762350477337*^9, 3.794762637695074*^9}, {3.794762691210544*^9, 
   3.794762713782195*^9}, {3.7947627928959513`*^9, 3.7947628494394703`*^9}, {
   3.7947629064088297`*^9, 3.794763185077466*^9}, {3.794763217927409*^9, 
   3.794763330308463*^9}, {3.794763363680642*^9, 3.79476337602265*^9}, {
   3.794763582394176*^9, 3.7947639565525923`*^9}, {3.794764004784833*^9, 
   3.7947641016077547`*^9}, {3.794764150563389*^9, 3.794764151724725*^9}, {
   3.794845113759193*^9, 3.794845135092415*^9}, {3.794845197860992*^9, 
   3.794845322877122*^9}, {3.794845410510676*^9, 3.794845439971105*^9}, {
   3.79484980473217*^9, 3.794849812626583*^9}, {3.7949137765887947`*^9, 
   3.794913865523877*^9}, {3.794916018001946*^9, 3.794916066022265*^9}, {
   3.794936632981081*^9, 3.7949367252741337`*^9}, {3.79493676717905*^9, 
   3.7949368500177727`*^9}, {3.795185767165856*^9, 3.7951857760229673`*^9}, {
   3.795186655951179*^9, 3.795186780962397*^9}, {3.7958821958420887`*^9, 
   3.795882229608451*^9}, {3.795882267614983*^9, 3.79588231322578*^9}, {
   3.795882996683811*^9, 3.7958829969985847`*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"76f9cb2e-dec3-48b2-9434-4c97b6554d68"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["F",
     FontWeight->"Bold"], 
    RowBox[{"f", " "}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "454ea528-0569-4240-87f9-1b8e816929b8"]
}], "Section",
 CellChangeTimes->{{3.553444002878324*^9, 3.5534440116698265`*^9}, {
  3.7653926911005907`*^9, 3.765392696570272*^9}, {3.794759293803327*^9, 
  3.7947592946626377`*^9}, {3.79476340590374*^9, 3.794763415151497*^9}, {
  3.79476345300749*^9, 3.79476345300766*^9}},
 FontFamily->"Times",ExpressionUUID->"dfe4b30a-85ce-492c-8d1e-06ce6879c11a"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["F",
     FontWeight->"Bold"], 
    RowBox[{"f", " "}]], TraditionalForm]],ExpressionUUID->
  "4c30c264-b4a1-4733-92bc-fa7fa27b9f82"],
 " represents the net force on a helix in unperturbed shear flow which is \
anchored in place. Since we are in a low Reynolds number regime, we take the \
drag on a point on the filament to be ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      StyleBox["f",
       FontWeight->"Bold"], 
      RowBox[{"f", " "}]], "(", "u", ")"}], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "t"], 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "f", "t"], "(", "u", ")"}]}], "+", 
     RowBox[{
      SubscriptBox["\[Alpha]", "n"], 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "f", "n"], "(", "u", ")"}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"175d5d0e-afd3-4856-9be9-293c7c675258"],
 " , where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "t"], "(", "u", ")"}], TraditionalForm]],
  ExpressionUUID->"f3ff0f41-7a49-40e1-a547-828253ab3ad1"],
 " is the flow tangent to the filament and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "n"], "(", "u", ")"}], TraditionalForm]],
  ExpressionUUID->"1cc34cbc-c456-4443-a641-52d78a881b01"],
 " is the flow normal to the filament. Then ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      StyleBox["F",
       FontWeight->"Bold"], "f"], "=", 
     RowBox[{
      FractionBox[
       SubscriptBox["\[ScriptL]", "c"], 
       RowBox[{"2", "\[Pi]", " ", "n"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{"2", "\[Pi]", " ", "n"}]], 
       RowBox[{
        SubscriptBox[
         StyleBox["f",
          FontWeight->"Bold"], "f"], " ", 
        RowBox[{"(", "u", ")"}], 
        StyleBox["d",
         FontSlant->"Plain"]}]}]}]}], "\[InvisibleComma]", "u"}], 
   TraditionalForm]],ExpressionUUID->"9966b421-23d9-4925-8890-e12270db2c4c"],
 ". To make things simpler, we\[CloseCurlyQuote]ll use ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     StyleBox["v",
      FontWeight->"Bold"], "f", "n"], "=", 
    RowBox[{
     SubscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "f"], "-", 
     SubsuperscriptBox[
      StyleBox["v",
       FontWeight->"Bold"], "f", "t"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8162585a-df8b-4ecf-98e1-e8e13c36e051"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["f",
      FontWeight->"Bold"], 
     RowBox[{"f", " "}]], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[Alpha]", "n"], " ", 
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "f", "n"]}], "+", 
      RowBox[{
       SubscriptBox["\[Alpha]", "t"], " ", 
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "f", "t"]}]}], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Alpha]", "n"], " ", 
       SubscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "f"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Alpha]", "t"], "-", 
         SubscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "f", "t"]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"36c6d685-0996-41a3-b292-e5fc571d687d"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, {3.764789026960943*^9, 3.7647890660831738`*^9}, {
   3.7653748527620153`*^9, 3.765374871202924*^9}, {3.7653751925906076`*^9, 
   3.7653753076334953`*^9}, {3.794764184813655*^9, 3.7947642999727*^9}, {
   3.79476439150263*^9, 3.794764454216792*^9}, {3.794765462060687*^9, 
   3.79476546206131*^9}, {3.794765505828485*^9, 3.794765522561493*^9}, {
   3.794767214243169*^9, 3.7947672728648767`*^9}, {3.794845465207469*^9, 
   3.794845481823949*^9}, {3.795875234754691*^9, 3.7958752798463783`*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f17d6dee-d41d-468b-b26f-7ad484180bd0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "4"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Ff", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       FractionBox["cl", 
        RowBox[{"2", "\[Pi]", " ", "n"}]], 
       RowBox[{"Refine", "[", 
        RowBox[{
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]n", " ", "vf"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Alpha]t", "-", "\[Alpha]n"}], ")"}], "vft"}]}], ",", 
           
           RowBox[{"{", 
            RowBox[{"u", ",", "0", ",", 
             RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"n", "\[Element]", "Integers"}]}], "]"}]}], "/.", 
      RowBox[{
       SuperscriptBox["h", "2"], "\[Rule]", "1"}]}], "]"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.794766090345991*^9, 3.7947661015395412`*^9}, {
   3.794766668947331*^9, 3.7947666798577547`*^9}, {3.794766710557706*^9, 
   3.79476674792765*^9}, {3.794767144549122*^9, 3.794767173754928*^9}, 
   3.794845572091196*^9, 3.794845945617591*^9, {3.7949269550445623`*^9, 
   3.794926957304771*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"aadad8c0-9ea7-49d6-b32a-a328bbd1008c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Style", "[", 
   RowBox[{
    RowBox[{"TableForm", "[", 
     RowBox[{
      RowBox[{"Ff", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]n", "\[Rule]", 
          SubscriptBox["\[Alpha]", "n"]}], ",", 
         RowBox[{"\[Alpha]t", "\[Rule]", 
          SubscriptBox["\[Alpha]", "t"]}], ",", 
         RowBox[{"l", "\[Rule]", "\[ScriptL]"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], "\[Rule]", 
          SuperscriptBox[
           SubscriptBox["\[ScriptL]", "c"], "2"]}], ",", 
         RowBox[{
          SqrtBox[
           SuperscriptBox[
            SubscriptBox["\[ScriptL]", "c"], "2"]], "\[Rule]", 
          SubscriptBox["\[ScriptL]", "c"]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           SqrtBox[
            SuperscriptBox[
             SubscriptBox["\[ScriptL]", "c"], "2"]]}], "\[Rule]", 
          RowBox[{"1", "/", 
           SubscriptBox["\[ScriptL]", "c"]}]}]}], "}"}]}], ",", 
      RowBox[{"TableHeadings", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\"\<F\>\"", "x"], ",", 
           SubscriptBox["\"\<F\>\"", "y"], ",", 
           SubscriptBox["\"\<F\>\"", "z"]}], "}"}], ",", "None"}], "}"}]}]}], 
     "]"}], ",", 
    RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "24"}], 
   "]"}], "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.5535460187432785`*^9, 3.553546020396373*^9}, {
   3.5535472468805237`*^9, 3.553547246956528*^9}, {3.764772465035447*^9, 
   3.764772473576806*^9}, {3.764773214864493*^9, 3.76477321528535*^9}, 
   3.7647734701491337`*^9, {3.765294258078158*^9, 3.7652942698085127`*^9}, {
   3.765384378582057*^9, 3.76538439540948*^9}, {3.765384597106103*^9, 
   3.765384597707203*^9}, {3.77981709288488*^9, 3.779817096911413*^9}, {
   3.7947669758427353`*^9, 3.794766976010448*^9}, {3.794767054808934*^9, 
   3.794767055175864*^9}, {3.7947670980246277`*^9, 3.7947670983539124`*^9}, {
   3.794844942048696*^9, 3.794844950602519*^9}, 3.794845631335958*^9, {
   3.794936971545483*^9, 3.794936972060226*^9}, 3.794937322710497*^9, {
   3.794937564041284*^9, 3.794937564128838*^9}, {3.7958712545726433`*^9, 
   3.7958712817678537`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"043bdc14-d0f7-41fa-b55e-79d6efa514d7"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"fs", ",", "F"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fs", "[", 
     RowBox[{
     "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
      ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", 
      "\[Gamma]_"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"H", ",", 
      RowBox[{"H", "+", 
       RowBox[{"\[Gamma]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]n", " ", "vfn"}], "+", 
           RowBox[{"\[Alpha]t", " ", "vft"}]}], ")"}], "/", "4"}]}]}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AF", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"\[Gamma]", " ", "Ff"}]}], "}"}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], "=", 
   RowBox[{"\[Gamma]", " ", "Ff"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AFx", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"Ff", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", "0", ",", "0"}], 
            "}"}]}], "}"}], "]"}]}], "}"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AFy", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"Ff", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", "0"}], "}"}]}], "}"}], 
         "]"}]}], "}"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AFz", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "@", "Green"}], ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"Ff", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}], 
       "}"}], "]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.794927173499312*^9, 3.79492727175797*^9}, {
   3.7949276776832933`*^9, 3.794927678359065*^9}, 3.794928342757731*^9, {
   3.79492842815803*^9, 3.794928451039073*^9}, {3.794928495138504*^9, 
   3.794928495213265*^9}, {3.794929250479686*^9, 3.794929262088264*^9}, {
   3.794933491137525*^9, 3.794933509286355*^9}, {3.794933708795351*^9, 
   3.7949337093738813`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"52a44ed1-b121-4d2c-8465-09a6b6a0c9d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rowW", "=", "380"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowH", "=", "30"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sz", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tab", ",", "Af", ",", "pltRng"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tab", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"fs", "[", 
          RowBox[{
          "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
           ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
           "\[Gamma]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", 
           RowBox[{"Range", "[", 
            RowBox[{"0.", ",", 
             RowBox[{"2", "\[Pi]", " ", "n"}], ",", "dx"}], "]"}]}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Af", "=", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"Purple", ",", "Thick", ",", 
             RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
             RowBox[{"Arrow", "/@", "tab"}]}], "}"}], "]"}], ",", 
          RowBox[{"PointSize", "[", "0.02", "]"}], ",", 
          RowBox[{"cs", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Point", "/@", 
           RowBox[{"tab", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "}"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"pltRng", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"f", "&&", 
          RowBox[{"(", 
           RowBox[{"Net", "||", "Components"}], ")"}]}], ",", 
         RowBox[{"MinMax", "/@", 
          RowBox[{"Thread", "[", 
           RowBox[{"Partition", "[", 
            RowBox[{
             RowBox[{"Flatten", "@", 
              RowBox[{"N", "@", 
               RowBox[{"{", 
                RowBox[{"tab", ",", 
                 RowBox[{"F", "[", 
                  RowBox[{
                  "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                   "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                   "\[Alpha]t", ",", "\[Gamma]"}], "]"}], ",", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{
                   RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}], ",", "3"}], "]"}], ",", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], ",", "3"}], "]"}]}], 
                "}"}]}]}], ",", "3"}], "]"}], "]"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{"f", ",", 
           RowBox[{"MinMax", "/@", 
            RowBox[{"Thread", "[", 
             RowBox[{"Partition", "[", 
              RowBox[{
               RowBox[{"Flatten", "@", 
                RowBox[{"N", "@", 
                 RowBox[{"{", 
                  RowBox[{"tab", ",", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}], ",", "3"}], "]"}], ",", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], ",", "3"}], "]"}]}], 
                  "}"}]}]}], ",", "3"}], "]"}], "]"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"Net", "||", "Components"}], ",", 
             RowBox[{"MinMax", "/@", 
              RowBox[{"Thread", "[", 
               RowBox[{"Partition", "[", 
                RowBox[{
                 RowBox[{"Flatten", "@", 
                  RowBox[{"N", "@", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]"}], "]"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}], ",", "3"}], "]"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], ",", "3"}], "]"}]}], 
                    "}"}]}]}], ",", "3"}], "]"}], "]"}]}], ",", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"mx", "[", 
                   RowBox[{"l", ",", "r"}], "]"}]}], ",", 
                 RowBox[{"mx", "[", 
                  RowBox[{"l", ",", "r"}], "]"}]}], "}"}], ",", "3"}], 
              "]"}]}], "]"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"helix", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "\[Pi]", " ", "n"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{
             "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}]}], ",", 
          RowBox[{"Sequence", "[", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"BoxRatios", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ","}], "*)"}], 
           RowBox[{
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{"1.1", "pltRng"}]}], ",", 
            RowBox[{"AxesLabel", "\[Rule]", 
             RowBox[{"ts", "/@", 
              RowBox[{"{", 
               RowBox[{"x", ",", "y", ",", "z"}], "}"}]}]}], ",", 
            RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
            RowBox[{"AxesStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "Bold", ",", "12"}], "]"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{"tssc", "[", 
              RowBox[{
              "\"\<Force on Pinned Helix\\n\>\"", ",", "sz", ",", "Black"}], 
              "]"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"Net", ",", 
          RowBox[{"AF", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            "\[Gamma]"}], "]"}], ",", "blank"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"Components", ",", 
          RowBox[{"AFx", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            "\[Gamma]"}], "]"}], ",", "blank"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"Components", ",", 
          RowBox[{"AFy", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            "\[Gamma]"}], "]"}], ",", "blank"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"Components", ",", 
          RowBox[{"AFz", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            "\[Gamma]"}], "]"}], ",", "blank"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"f", ",", "Af", ",", "blank"}], "]"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Text", "[", 
         RowBox[{"tssc", "[", 
          RowBox[{"\"\<Force Components\>\"", ",", "24", ",", "Black"}], 
          "]"}], "]"}], "}"}], ",", 
       RowBox[{"Alignment", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ","}], "*)"}], 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(F\), \(x\)]\)\>\"", ",", "sz", ",", 
          "Blue"}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(F\), \(y\)]\)\>\"", ",", "sz", ",", 
          "Red"}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(F\), \(z\)]\)\>\"", ",", "sz", ",", 
          RowBox[{"Darker", "@", "Green"}]}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{"\"\<F\>\"", ",", "sz", ",", "Black"}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{"\"\<f\>\"", ",", "sz", ",", "Purple"}], "]"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"Spacer", "[", "30", "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "50"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Control", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Components", ",", "True", ",", 
            RowBox[{
            "ts", "[", "\"\<\!\(\*SubscriptBox[\(F\), \(x, y, z\)]\)\>\"", 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"False", ",", "True"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Control", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Net", ",", "True", ",", 
            RowBox[{"ts", "@", "\"\<Net\>\""}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}]}], "}"}], ",", 
     RowBox[{"Spacer", "[", "20", "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Control", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"f", ",", "True", ",", 
            RowBox[{"ts", "@", "\"\<f\>\""}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Control", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"dx", ",", 
            RowBox[{"\[Pi]", "/", "8"}], ",", 
            RowBox[{"ts", "@", "\"\<\[CapitalDelta]u\>\""}]}], "}"}], ",", 
          RowBox[{"\[Pi]", "/", "16"}], ",", "\[Pi]", ",", 
          RowBox[{"ControlType", " ", "\[Rule]", " ", "Manipulator"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "50"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Spacer", "[", "20", "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "Delimiter", ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Helix Orientation\>\"", ",", "18", ",", "Bold"}], "]"}], 
       "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Psi]", ",", "0", ",", 
           RowBox[{"ts", "@", "\"\<\[Psi]\>\""}]}], "}"}], ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Phi]", ",", "0", ",", 
           RowBox[{"ts", "@", "\"\<\[Phi]\>\""}]}], "}"}], ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "0", ",", 
           RowBox[{"ts", "@", "\"\<\[Theta]\>\""}]}], "}"}], ",", "0", ",", 
         "\[Pi]"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Helix Parameters\>\"", ",", "18", ",", "Bold"}], "]"}], 
       "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", 
           RowBox[{"ts", "@", "\"\<Radius (r)\>\""}]}], "}"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "10"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "4", ",", 
           RowBox[{"ts", "@", "\"\<Length (\[ScriptL])\>\""}]}], "}"}], ",", 
         "0", ",", "10"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "3", ",", 
           RowBox[{"ts", "@", "\"\<Turns (n)\>\""}]}], "}"}], ",", "1", ",", 
         "10", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"h", ",", "1", ",", 
           RowBox[{"ts", "@", "\"\<Handed (h)\>\""}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "\[Rule]", 
            RowBox[{"ts", "@", "\"\<Left \>\""}]}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "\[Rule]", 
            RowBox[{"ts", "@", "\"\<Right \>\""}]}]}], "}"}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", 
        RowBox[{"rowH", "+", "5"}]}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Flow\>\"", ",", "18", ",", "Bold"}], "]"}], "]"}], "}"}],
      ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "1", ",", 
       RowBox[{
       "ts", "@", 
        "\"\<Flow Rate (\!\(\*OverscriptBox[\(\[Gamma]\), \(.\)]\))\>\""}]}], 
      "}"}], ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]t", ",", "1", ",", 
       RowBox[{
       "ts", "@", 
        "\"\<Tangent Drag (\!\(\*SubscriptBox[\(\[Alpha]\), \
\(t\)]\))\>\""}]}], "}"}], ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]n", ",", "2", ",", 
       RowBox[{
       "ts", "@", 
        "\"\<Normal Drag (\!\(\*SubscriptBox[\(\[Alpha]\), \(n\)]\))\>\""}]}],
       "}"}], ",", "0", ",", "5"}], "}"}], ",", "\[IndentingNewLine]", 
   "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Force\>\"", ",", "18", ",", "Bold"}], "]"}], "]"}], 
      "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"MatrixForm", "[", 
          RowBox[{
           RowBox[{"Evaluate", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]"}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    ",", "0.01"}], "]"}], "]"}], ",", "Blue"}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]"}], "]"}], 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                    ",", "0.01"}], "]"}], "]"}], ",", "Red"}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]"}], "]"}], 
                    "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                    ",", "0.01"}], "]"}], "]"}], ",", 
                 RowBox[{"Darker", "@", "Green"}]}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{"Norm", "@", 
                    RowBox[{"F", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]"}], "]"}]}], ",", "0.01"}], 
                   "]"}], "]"}], ",", "Black"}], "]"}]}], "}"}], "]"}], "]"}],
            ",", 
           RowBox[{"TableHeadings", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "\"\<\!\(\*SubscriptBox[\(F\), \(x\)]\)\>\"", ",", 
                "\"\<\!\(\*SubscriptBox[\(F\), \(y\)]\)\>\"", ",", 
                "\"\<\!\(\*SubscriptBox[\(F\), \(z\)]\)\>\"", ",", 
                "\"\<|F|\>\""}], "}"}], ",", "None"}], "}"}]}], ",", 
           RowBox[{"TableDirections", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Row", ",", " ", "Column"}], "}"}]}]}], "]"}], ",", "18",
          ",", "Bold"}], "]"}], "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", 
        RowBox[{"2", "rowH"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ControlPlacement", "\[Rule]", "Left"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.76478979156131*^9, 3.764789807012479*^9}, 
   3.764789855459079*^9, {3.764789995840061*^9, 3.764789998466729*^9}, {
   3.764790059195538*^9, 3.764790103039071*^9}, {3.764790159306978*^9, 
   3.76479019976656*^9}, {3.764790318852119*^9, 3.7647903273174973`*^9}, {
   3.764790369566155*^9, 3.764790413719194*^9}, {3.764790510800087*^9, 
   3.7647905116523542`*^9}, {3.7647905872643337`*^9, 3.7647906728420963`*^9}, 
   3.7647907112700872`*^9, {3.764790792138166*^9, 3.764790831101884*^9}, 
   3.764791014297619*^9, 3.76479105421026*^9, 3.765115447068172*^9, {
   3.765115586911689*^9, 3.765115594179768*^9}, {3.765115859048522*^9, 
   3.765115947743039*^9}, {3.765116104733066*^9, 3.765116108118113*^9}, {
   3.76511624749901*^9, 3.765116253881962*^9}, {3.765116341686681*^9, 
   3.765116500552081*^9}, {3.7651218616008673`*^9, 3.765121893975154*^9}, {
   3.765121945773526*^9, 3.765121985825756*^9}, {3.765122339221986*^9, 
   3.765122342449489*^9}, {3.765289575679435*^9, 3.765289582469282*^9}, 
   3.765289772126492*^9, 3.7652899251787024`*^9, {3.765296819938652*^9, 
   3.765296824099938*^9}, {3.765382861198614*^9, 3.765382861224657*^9}, {
   3.7653832544071493`*^9, 3.7653832588334503`*^9}, {3.765383305809667*^9, 
   3.7653833537173643`*^9}, {3.7653833850756407`*^9, 3.765383417929016*^9}, {
   3.794927485109586*^9, 3.7949275767400007`*^9}, {3.794927622586466*^9, 
   3.794927628634728*^9}, {3.794927693540382*^9, 3.794927746374791*^9}, {
   3.794927867449625*^9, 3.79492789066608*^9}, 3.794927948724999*^9, {
   3.7949279969118567`*^9, 3.7949280096545677`*^9}, {3.794928057374238*^9, 
   3.794928059565514*^9}, {3.794928220475024*^9, 3.7949282680980253`*^9}, {
   3.794928509430958*^9, 3.794928573530183*^9}, {3.794928636090906*^9, 
   3.794928801318346*^9}, {3.794928834905622*^9, 3.794928835755088*^9}, {
   3.7949288970592613`*^9, 3.794928902266109*^9}, {3.794928945505396*^9, 
   3.794929011723144*^9}, {3.794929054289064*^9, 3.7949292157006407`*^9}, {
   3.794929301316142*^9, 3.794929301394681*^9}, {3.794929599877665*^9, 
   3.794929600047894*^9}, {3.79492963645039*^9, 3.794929666540856*^9}, {
   3.794929701537573*^9, 3.79492974713414*^9}, {3.794929788969701*^9, 
   3.794929799466798*^9}, 3.7949298580585012`*^9, {3.794929934761849*^9, 
   3.79492995790832*^9}, {3.79492999314638*^9, 3.79493003675558*^9}, {
   3.7949300709177103`*^9, 3.794930150200118*^9}, {3.794930181342472*^9, 
   3.794930231274695*^9}, {3.794930262743691*^9, 3.7949303708567457`*^9}, {
   3.794930444026206*^9, 3.7949306585296917`*^9}, {3.794930706928113*^9, 
   3.7949308018918133`*^9}, {3.7949308548256617`*^9, 3.79493085642083*^9}, {
   3.794930889365201*^9, 3.794930905270392*^9}, {3.794930951925337*^9, 
   3.7949313000422783`*^9}, {3.794931332318448*^9, 3.7949313324891863`*^9}, {
   3.794931396703786*^9, 3.7949315596264467`*^9}, {3.794931664661574*^9, 
   3.7949316909520206`*^9}, {3.794931720975957*^9, 3.794931778067791*^9}, {
   3.794931819726933*^9, 3.794931831888743*^9}, {3.794931862026567*^9, 
   3.7949318980710707`*^9}, {3.794931937854192*^9, 3.794931957718357*^9}, {
   3.794933096945195*^9, 3.794933110287716*^9}, {3.794933536721031*^9, 
   3.794933545931107*^9}, {3.794933724304515*^9, 3.7949337320906363`*^9}, {
   3.794933833269504*^9, 3.7949338412536*^9}, 3.79587144143382*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"f6c7c829-8a22-40fa-9fa1-4b8c55e1b123"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Tau]",
     FontWeight->"Bold"], 
    RowBox[{"f", " "}]], TraditionalForm]],ExpressionUUID->
  "78987172-70ed-45dc-ab56-986f1dcd7e8c"]
}], "Section",
 CellChangeTimes->{{3.553443987786461*^9, 3.553443998929098*^9}, {
  3.765392702737767*^9, 3.765392707872264*^9}, {3.794759296319283*^9, 
  3.794759297168067*^9}, {3.7947635274320593`*^9, 3.79476353120186*^9}},
 FontFamily->"Times",ExpressionUUID->"d8c4627d-5aed-4622-8c19-cf4813210312"],

Cell[TextData[{
 "The torque is given by  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["\[Tau]",
      FontWeight->"Bold"], "f"], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       SubscriptBox["\[ScriptL]", "c"], 
       RowBox[{"2", "\[Pi]", " ", "n"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{"2", "\[Pi]", " ", "n"}]], 
       RowBox[{
        RowBox[{
         RowBox[{
          StyleBox["H",
           FontWeight->"Bold"], "(", "u", ")"}], "\[Cross]", 
         SubscriptBox[
          StyleBox["f",
           FontWeight->"Bold"], "f"]}], " ", 
        RowBox[{"(", "u", ")"}]}]}]}], "=", 
     RowBox[{
      FractionBox[
       SubscriptBox["\[ScriptL]", "c"], 
       RowBox[{"2", "\[Pi]", " ", "n"}]], 
      RowBox[{"\[Integral]", 
       RowBox[{
        RowBox[{
         StyleBox["H",
          FontWeight->"Bold"], "(", "u", ")"}], "\[Cross]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Alpha]", "n"], " ", 
           SubscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Alpha]", "t"], "-", 
             SubscriptBox["\[Alpha]", "n"]}], ")"}], " ", 
           SubsuperscriptBox[
            StyleBox["v",
             FontWeight->"Bold"], "f", "t"]}]}], ")"}]}]}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"187bac8c-ef4a-4807-afe0-f4e9dc2356c6"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.79476547864095*^9, 3.794765481852457*^9}, {3.794771463253825*^9, 
   3.7947714872450867`*^9}, {3.7948456533676662`*^9, 3.794845669280177*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"3c2f8dbf-aede-481a-b1f9-dcf055b41f32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "8"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"cht", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Cross", "[", 
        RowBox[{"H", ",", "vft"}], "]"}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";"}], "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"H", "\[Cross]", 
    SubsuperscriptBox["v", "f", "t"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ch", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Cross", "[", 
        RowBox[{"H", ",", "vf"}], "]"}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";"}], "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"H", "\[Cross]", 
    SubscriptBox["v", "f"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.794767637122575*^9, 3.794767675954028*^9}, {
  3.7947677311398773`*^9, 3.7947677338775387`*^9}, {3.7947688868437567`*^9, 
  3.79476893868612*^9}, {3.7949351349514647`*^9, 3.7949351549826393`*^9}, {
  3.794935215316286*^9, 3.794935225587461*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"eadc51bf-fb9b-43b7-8b5c-22b4b6e55b58"],

Cell["\<\
Trick to speed up integration. Just integrating slow, but terms contain sums \
of things like cos(u), u cos(u), ...etc. Only 31 unique \
\[OpenCurlyDoubleQuote]u-terms\[CloseCurlyDoubleQuote] vs 1,295 total terms. \
So break it down - integrate those individually then substitute integrated \
values back in.\
\>", "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.79476547864095*^9, 3.794765481852457*^9}, {3.794768950635538*^9, 
   3.794769001132449*^9}, {3.794769069337504*^9, 3.794769091229375*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"49ac3b15-0814-4751-9fd4-13a2ee3d0925"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "7"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lst", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "@@", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{"#", "//", "Expand"}], ")"}], ")"}]}], "/.", 
         RowBox[{"g", "\[Rule]", "List"}]}], "&"}], ")"}], "/@", "cht"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"ls", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "@@", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{"#", "//", "Expand"}], ")"}], ")"}]}], "/.", 
         RowBox[{"g", "\[Rule]", "List"}]}], "&"}], ")"}], "/@", "ch"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Break", " ", "into", " ", "list", " ", "of", " ", "terms"}], 
     " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"utermst", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"lst", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "a", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"su", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"su", "[", "a", "]"}]}], ",", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cu", "[", "_", "]"}], ",", 
         RowBox[{"su", "[", "_", "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"#", "\[Rule]", "1"}]}], "&"}]}], "]"}]}], ";", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"uterms", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ls", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "a", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"su", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"su", "[", "a", "]"}]}], ",", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cu", "[", "_", "]"}], ",", 
         RowBox[{"su", "[", "_", "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"#", "\[Rule]", "1"}]}], "&"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "extract", " ", "only", " ", "terms", " ", "containing", " ", "u"}], 
        " ", "-", " ", 
        RowBox[{
        "rename", " ", "them", " ", "for", " ", "easy", " ", "extraction", 
         " ", "u"}]}], "\[Rule]", 
       RowBox[{"cu", "[", "0", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"cos", "[", "au", "]"}], "\[Rule]", 
       RowBox[{"cu", "[", "a", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"sin", "[", "au", "]"}], "\[Rule]", 
       RowBox[{"su", "[", "a", "]"}]}]}], "  ", "*)"}], "\[IndentingNewLine]",
     "\[IndentingNewLine]", 
    RowBox[{"cofst", "=", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"lst", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "a", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"su", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"su", "[", "a", "]"}]}], ",", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"cu", "[", "_", "]"}], ",", 
          RowBox[{"su", "[", "_", "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", "1"}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"cofs", "=", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"ls", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "a", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"su", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"su", "[", "a", "]"}]}], ",", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"cu", "[", "_", "]"}], ",", 
          RowBox[{"su", "[", "_", "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", "1"}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "whatever", " ", "is", " ", "leftover", " ", "is", " ", "coefficient"}], 
     " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"unst", "=", 
     RowBox[{"Union", "@", 
      RowBox[{"Flatten", "@", "utermst"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"uns", "=", 
     RowBox[{"Union", "@", 
      RowBox[{"Flatten", "@", "uterms"}]}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"unique", " ", "uterms"}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"unsUt", "=", 
     RowBox[{
      RowBox[{"unst", "/.", 
       RowBox[{
        RowBox[{"cu", "[", "0", "]"}], "\[Rule]", "u"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Cos", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Sin", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}]}], "}"}]}]}], ";", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"unsU", "=", 
     RowBox[{
      RowBox[{"uns", "/.", 
       RowBox[{
        RowBox[{"cu", "[", "0", "]"}], "\[Rule]", "u"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Cos", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Sin", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}]}], "}"}]}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "substitute", " ", "real", " ", "expressions", " ", "in", " ", "for", 
      " ", "shorthand", " ", "to", " ", "integrate"}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"intst", "=", 
     RowBox[{"Refine", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{"unsUt", ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", 
           RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"n", "\[Element]", "Integers"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ints", "=", 
     RowBox[{"Refine", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{"unsU", ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", 
           RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"n", "\[Element]", "Integers"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"integrate", " ", "unique", " ", "uterms"}], " ", "*)"}], "\n", 
    "\[IndentingNewLine]", 
    RowBox[{"rlst", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], "/@", "unst"}],
        "\[Rule]", "intst"}], "]"}]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{"rls", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], "/@", "uns"}], 
       "\[Rule]", "ints"}], "]"}]}], " ", ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "rules", " ", "to", " ", "replace", " ", "uterms", " ", "with", " ", 
      "their", " ", "integration", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "use", " ", "strings", " ", "to", " ", "avoid", " ", "repeated", " ", 
         "replacement", " ", 
         RowBox[{"e", ".", "g", ".", " ", 
          RowBox[{"Sin", "[", "u", "]"}]}], 
         RowBox[{"Cos", "[", "u", "]"}], " ", "should", " ", "be", " ", 
         "replaced", " ", "as", " ", "a", " ", "unit"}], ",", " ", 
        RowBox[{"not", " ", "individually"}]}], ")"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"iutermst", "=", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], ",", "utermst",
         ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "/.", "rlst"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"iuterms", "=", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], ",", "uterms", 
        ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "/.", "rls"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "replace", " ", "uterms", " ", "with", " ", "their", " ", 
      "integration"}], "*)"}], " ", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ilst", "=", 
     RowBox[{"iutermst", "*", "cofst"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ils", "=", 
     RowBox[{"iuterms", "*", "cofs"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "merge", " ", "integrated", " ", "terms", " ", "with", " ", "their", " ",
       "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ttf", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Total", "/@", "ilst"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], "\[Rule]", "1"}], ",", 
          RowBox[{
           SuperscriptBox["h", "3"], "\[Rule]", "h"}]}], "}"}]}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"tf", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Total", "/@", "ils"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], "\[Rule]", "1"}], ",", 
          RowBox[{
           SuperscriptBox["h", "3"], "\[Rule]", "h"}]}], "}"}]}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Tau]fa", "=", 
     RowBox[{
      RowBox[{"\[Alpha]n", " ", "tf"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]t", "-", "\[Alpha]n"}], ")"}], "ttf"}]}]}]}], 
   "\[IndentingNewLine]", "*)"}]}]], "Input",
 CellChangeTimes->{{3.787329349541833*^9, 3.787329351148397*^9}, {
   3.787329435782618*^9, 3.787329443301857*^9}, {3.787329550560821*^9, 
   3.787329558084494*^9}, {3.787329617196096*^9, 3.7873297461273193`*^9}, {
   3.787330008172488*^9, 3.787330009150269*^9}, {3.787330111402362*^9, 
   3.787330117339476*^9}, {3.787330988867885*^9, 3.787331143815064*^9}, {
   3.78733117535532*^9, 3.787331234558908*^9}, {3.7873314260669537`*^9, 
   3.787331427783987*^9}, {3.787332079673208*^9, 3.7873321165105963`*^9}, 
   3.787332228868916*^9, {3.787332350507957*^9, 3.787332397288562*^9}, {
   3.7947676841759233`*^9, 3.794767684437928*^9}, {3.794767720214773*^9, 
   3.794767746037634*^9}, {3.794767843569632*^9, 3.794767883901658*^9}, {
   3.794767932755179*^9, 3.794767954821898*^9}, {3.794767991894919*^9, 
   3.794768021811593*^9}, {3.794768064713736*^9, 3.7947680662765217`*^9}, {
   3.7947681729716377`*^9, 3.794768510078134*^9}, {3.794768543736114*^9, 
   3.794768585346813*^9}, {3.7947691064154043`*^9, 3.794769178955175*^9}, {
   3.79477240947875*^9, 3.794772409630184*^9}, {3.794772442994667*^9, 
   3.794772446143993*^9}, 3.794773028651472*^9, 3.7947742040374403`*^9, {
   3.794913587947814*^9, 3.7949135934724617`*^9}, {3.794933574855953*^9, 
   3.794933578712893*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"22ebc573-cf6f-4d60-b933-7fb36c5b196c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "30"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Tau]f", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       FractionBox["cl", 
        RowBox[{"2", "\[Pi]", " ", "n"}]], "\[Tau]fa"}], "]"}]}], ";"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.794773031493683*^9, 3.7947730591075373`*^9}, 
   3.794774231223547*^9, {3.7948457070794983`*^9, 3.7948457104736423`*^9}, 
   3.794846082573885*^9, {3.7948492077304773`*^9, 3.794849209389905*^9}, 
   3.794855019168569*^9, {3.794857176535881*^9, 3.794857177127241*^9}, 
   3.794857209798141*^9, {3.794913597987833*^9, 3.794913599612225*^9}, {
   3.794933567325716*^9, 3.794933568520327*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"34b1ec4b-34d7-4edd-8bb0-fc97df31557b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Style", "[", 
   RowBox[{
    RowBox[{"TableForm", "[", 
     RowBox[{
      RowBox[{"\[Tau]f", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]n", "\[Rule]", 
          SubscriptBox["\[Alpha]", "n"]}], ",", 
         RowBox[{"\[Alpha]t", "\[Rule]", 
          SubscriptBox["\[Alpha]", "t"]}], ",", 
         RowBox[{"l", "\[Rule]", "\[ScriptL]"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], "\[Rule]", 
          SuperscriptBox[
           SubscriptBox["\[ScriptL]", "c"], "2"]}], ",", 
         RowBox[{
          SqrtBox[
           SuperscriptBox[
            SubscriptBox["\[ScriptL]", "c"], "2"]], "\[Rule]", 
          SubscriptBox["\[ScriptL]", "c"]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           SqrtBox[
            SuperscriptBox[
             SubscriptBox["\[ScriptL]", "c"], "2"]]}], "\[Rule]", 
          RowBox[{"1", "/", 
           SubscriptBox["\[ScriptL]", "c"]}]}]}], "}"}]}], ",", 
      RowBox[{"TableHeadings", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(f, x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(f, y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(f, z\)]\)\>\""}], "}"}], ",",
          "None"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "24"}], 
   "]"}], "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.553550605365618*^9, 3.5535506148811626`*^9}, {
   3.5540495546790953`*^9, 3.5540495564381957`*^9}, {3.7647892518349953`*^9, 
   3.7647892629599133`*^9}, {3.7647893604046926`*^9, 3.764789407058934*^9}, {
   3.765384411170052*^9, 3.7653844140810223`*^9}, {3.765384459918418*^9, 
   3.765384551916493*^9}, {3.794772422119484*^9, 3.79477242258034*^9}, {
   3.794772485566607*^9, 3.794772503864832*^9}, {3.794772587388171*^9, 
   3.794772587499752*^9}, 3.7947730685979633`*^9, 3.794857316462904*^9, 
   3.794857527739018*^9, {3.7949350287691517`*^9, 3.7949350807311783`*^9}, {
   3.794936457525571*^9, 3.7949364622689962`*^9}, {3.794936955789178*^9, 
   3.7949369561050463`*^9}, {3.794937558013053*^9, 3.7949375580678062`*^9}, {
   3.795871537559939*^9, 3.795871540337695*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"b93c00e5-1cb5-4706-8a97-cd047d91ba69"],

Cell[TextData[{
 "Here is the expression for the geometric aspect ratio as given in the main \
text using ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{"\[ScriptL]", "/", "r"}]}], TraditionalForm]],ExpressionUUID->
  "41a8213a-ca8a-481f-bb5f-9d0ee252e8f9"],
 " at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "a06fa251-ce2e-4d5f-b080-c9af2b8b0742"],
 ". It\[CloseCurlyQuote]s the ratio of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "z"], TraditionalForm]],ExpressionUUID->
  "ec753d9d-169a-4a4e-8a69-70c70c4d8b5e"],
 " when ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Phi]", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "e6b07a97-c4d0-4a21-a765-b3bf103960cd"],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Tau]", "z"], TraditionalForm]],ExpressionUUID->
  "7b305ee2-5f17-48c5-b993-9ebd5a756a1e"],
 " when ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Phi]", "=", 
    RowBox[{"\[Pi]", "/", "2"}]}], TraditionalForm]],ExpressionUUID->
  "65b1f4a0-85ed-46bd-b96e-8d1aaae64481"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.7647891001601257`*^9, 3.764789149683189*^9}, {3.765384636939259*^9, 
   3.765384642338395*^9}, {3.794773231076161*^9, 3.794773295516284*^9}, {
   3.795871557013595*^9, 3.79587155790268*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"2b59efc7-72ff-42ef-ac16-d0df968856f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"r\[Psi]", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"Last", "[", 
           RowBox[{"\[Tau]f", "/.", 
            RowBox[{"\[Phi]", "\[Rule]", "0"}]}], "]"}], "/", 
          RowBox[{"Last", "[", 
           RowBox[{"\[Tau]f", "/.", 
            RowBox[{"\[Phi]", "\[Rule]", 
             RowBox[{"\[Pi]", "/", "2"}]}]}], "]"}]}]], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"l", "\[Rule]", 
           RowBox[{"a", " ", "r"}]}], ",", 
          RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Alpha]n", "\[Rule]", 
           RowBox[{"2", "\[Alpha]"}]}], ",", 
          RowBox[{"\[Alpha]t", "\[Rule]", "\[Alpha]"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", ">", "0"}], ",", 
         RowBox[{"n", ">", "0"}]}], "}"}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["r", "\[Psi]"], "\[Equal]", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"a", ",", "TraditionalForm"}], "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          FractionBox["1", 
           SqrtBox[
            RowBox[{"3", "/", "2"}]]], ",", "TraditionalForm"}], "]"}], "<>", 
        
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"Simplify", "@", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              SqrtBox[
               RowBox[{"3", "/", "2"}]], "a"], "r\[Psi]"}], ")"}]}], ",", 
          "TraditionalForm"}], "]"}]}]}], "\[Rule]", 
      RowBox[{
       SubscriptBox["r", "G"], "\[Equal]", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{
          FractionBox["a", 
           SqrtBox["3"]], ",", "TraditionalForm"}], "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SqrtBox["3"], "a"], "rg"}], ")"}], ",", "TraditionalForm"}], 
         "]"}], "<>", "\"\<   (\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"\[Psi]", "==", "\[Pi]"}], ",", "TraditionalForm"}], "]"}], 
        "<>", "\"\</4)\>\""}]}]}], ",", 
     RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "18"}], 
    "]"}], "//", "TraditionalForm"}]}]], "Input",
 CellChangeTimes->{{3.756300586769853*^9, 3.756300605225955*^9}, {
   3.7563012346125298`*^9, 3.7563013190817432`*^9}, {3.76478806023466*^9, 
   3.764788065866599*^9}, {3.764789183807467*^9, 3.764789222848825*^9}, {
   3.764790128895974*^9, 3.764790131691063*^9}, {3.7653770266032267`*^9, 
   3.765377074179944*^9}, 3.765383608774839*^9, {3.765383638955962*^9, 
   3.765383648995619*^9}, 3.765383707484068*^9, {3.765383772992195*^9, 
   3.76538377735425*^9}, {3.765384434474166*^9, 3.765384447473275*^9}, {
   3.765384571725827*^9, 3.765384580799965*^9}, {3.765384625071723*^9, 
   3.765384625312916*^9}, {3.794773129597082*^9, 3.79477324659717*^9}, {
   3.794773309513133*^9, 3.794773536903819*^9}, 3.79717518546979*^9, {
   3.797179496373351*^9, 3.797179506595748*^9}, {3.7971797210991163`*^9, 
   3.797179727401535*^9}, {3.7971798078144817`*^9, 3.797179848643209*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"8db858ef-46c6-4f2b-b508-a94ac9609d09"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"\[Tau]s", ",", "T"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Tau]s", "[", 
     RowBox[{
     "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
      ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", 
      "\[Gamma]_"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"H", ",", 
      RowBox[{"H", "+", 
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]n", " ", "ch"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Alpha]t", "-", "\[Alpha]n"}], ")"}], "cht"}]}], 
         ")"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A\[Tau]", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"\[Gamma]", " ", "\[Tau]f"}]}], "}"}], "]"}]}], "}"}], 
      "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], "=", 
   RowBox[{"\[Gamma]", " ", "\[Tau]f"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A\[Tau]x", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"\[Tau]f", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", "0", ",", "0"}], 
            "}"}]}], "}"}], "]"}]}], "}"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A\[Tau]y", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"\[Tau]f", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", "0"}], "}"}]}], "}"}], 
         "]"}]}], "}"}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A\[Tau]z", "[", 
    RowBox[{
    "h_", ",", "r_", ",", "l_", ",", "n_", ",", "\[Phi]_", ",", "\[Theta]_", 
     ",", "\[Psi]_", ",", "\[Alpha]n_", ",", "\[Alpha]t_", ",", "\[Gamma]_"}],
     "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "@", "Green"}], ",", "Thick", ",", 
        RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
        RowBox[{"Arrow", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"\[Tau]f", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}], 
       "}"}], "]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.794927173499312*^9, 3.79492727175797*^9}, {
   3.7949276776832933`*^9, 3.794927678359065*^9}, 3.794928342757731*^9, {
   3.79492842815803*^9, 3.794928451039073*^9}, {3.794928495138504*^9, 
   3.794928495213265*^9}, {3.794929250479686*^9, 3.794929262088264*^9}, {
   3.794933401478903*^9, 3.7949334031674023`*^9}, {3.794933455580892*^9, 
   3.794933476034135*^9}, {3.794933596533765*^9, 3.7949336243324833`*^9}, {
   3.7949337560033484`*^9, 3.7949337708813553`*^9}, 3.7949340257055187`*^9, {
   3.7949340578567257`*^9, 3.7949340703846397`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"46509482-9814-4c42-b84a-863e00040d4c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rowW", "=", "380"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowH", "=", "30"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sz", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"tab", ",", "At", ",", "pltRng", ",", "\[Gamma]"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Gamma]", "=", 
       RowBox[{"\[Gamma]1", "/", "20"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tab", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"\[Tau]s", "[", 
          RowBox[{
          "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
           ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
           "\[Gamma]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", 
           RowBox[{"Range", "[", 
            RowBox[{"0.", ",", 
             RowBox[{"2", "\[Pi]", " ", "n"}], ",", "dx"}], "]"}]}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"At", "=", 
       RowBox[{"Graphics3D", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"Purple", ",", "Thick", ",", 
             RowBox[{"Arrowheads", "[", "Medium", "]"}], ",", 
             RowBox[{"Arrow", "/@", "tab"}]}], "}"}], "]"}], ",", 
          RowBox[{"PointSize", "[", "0.02", "]"}], ",", 
          RowBox[{"cs", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Point", "/@", 
           RowBox[{"tab", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "}"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"pltRng", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"f", "&&", 
          RowBox[{"(", 
           RowBox[{"Net", "||", "Components"}], ")"}]}], ",", 
         RowBox[{"MinMax", "/@", 
          RowBox[{"Thread", "[", 
           RowBox[{"Partition", "[", 
            RowBox[{
             RowBox[{"Flatten", "@", 
              RowBox[{"N", "@", 
               RowBox[{"{", 
                RowBox[{"tab", ",", 
                 RowBox[{"T", "[", 
                  RowBox[{
                  "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                   "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                   "\[Alpha]t", ",", 
                   RowBox[{"s", " ", "\[Gamma]"}]}], "]"}], ",", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{
                   RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}], ",", "3"}], "]"}], ",", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], ",", "3"}], "]"}]}], 
                "}"}]}]}], ",", "3"}], "]"}], "]"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{"f", ",", 
           RowBox[{"MinMax", "/@", 
            RowBox[{"Thread", "[", 
             RowBox[{"Partition", "[", 
              RowBox[{
               RowBox[{"Flatten", "@", 
                RowBox[{"N", "@", 
                 RowBox[{"{", 
                  RowBox[{"tab", ",", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}], ",", "3"}], "]"}], ",", 
                   RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], ",", "3"}], "]"}]}], 
                  "}"}]}]}], ",", "3"}], "]"}], "]"}]}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"Net", "||", "Components"}], ",", 
             RowBox[{"MinMax", "/@", 
              RowBox[{"Thread", "[", 
               RowBox[{"Partition", "[", 
                RowBox[{
                 RowBox[{"Flatten", "@", 
                  RowBox[{"N", "@", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"T", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", 
                    RowBox[{"s", " ", "\[Gamma]"}]}], "]"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}], ",", "3"}], "]"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mx", "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], ",", "3"}], "]"}]}], 
                    "}"}]}]}], ",", "3"}], "]"}], "]"}]}], ",", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"mx", "[", 
                   RowBox[{"l", ",", "r"}], "]"}]}], ",", 
                 RowBox[{"mx", "[", 
                  RowBox[{"l", ",", "r"}], "]"}]}], "}"}], ",", "3"}], 
              "]"}]}], "]"}]}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"helix", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "\[Pi]", " ", "n"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{
             "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}]}], ",", 
          RowBox[{"Sequence", "[", 
           RowBox[{
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{"1.1", "pltRng"}]}], ",", 
            RowBox[{"AxesLabel", "\[Rule]", 
             RowBox[{"ts", "/@", 
              RowBox[{"{", 
               RowBox[{"x", ",", "y", ",", "z"}], "}"}]}]}], ",", 
            RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
            RowBox[{"AxesStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "Bold", ",", "12"}], "]"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{"tssc", "[", 
              RowBox[{
              "\"\<Torque on Pinned Helix\\n\>\"", ",", "sz", ",", "Black"}], 
              "]"}]}]}], "]"}]}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"Net", ",", 
          RowBox[{"A\[Tau]", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            RowBox[{"s", " ", "\[Gamma]"}]}], "]"}], ",", "blank"}], "]"}], 
        ",", 
        RowBox[{"If", "[", 
         RowBox[{"Components", ",", 
          RowBox[{"A\[Tau]x", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            RowBox[{"s", " ", "\[Gamma]"}]}], "]"}], ",", "blank"}], "]"}], 
        ",", 
        RowBox[{"If", "[", 
         RowBox[{"Components", ",", 
          RowBox[{"A\[Tau]y", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            RowBox[{"s", " ", "\[Gamma]"}]}], "]"}], ",", "blank"}], "]"}], 
        ",", 
        RowBox[{"If", "[", 
         RowBox[{"Components", ",", 
          RowBox[{"A\[Tau]z", "[", 
           RowBox[{
           "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", "\[Theta]", 
            ",", "\[Psi]", ",", "\[Alpha]n", ",", "\[Alpha]t", ",", 
            RowBox[{"s", " ", "\[Gamma]"}]}], "]"}], ",", "blank"}], "]"}], 
        ",", 
        RowBox[{"If", "[", 
         RowBox[{"f", ",", "At", ",", "blank"}], "]"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Row", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Text", "[", 
         RowBox[{"tssc", "[", 
          RowBox[{"\"\<Force Components\>\"", ",", "24", ",", "Black"}], 
          "]"}], "]"}], "}"}], ",", 
       RowBox[{"Alignment", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"400", ",", "40"}], "}"}]}]}], "]"}], ","}], "*)"}], 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(x\)]\)\>\"", ",", "sz", ",", 
          "Blue"}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(y\)]\)\>\"", ",", "sz", ",", 
          "Red"}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(z\)]\)\>\"", ",", "sz", ",", 
          RowBox[{"Darker", "@", "Green"}]}], "]"}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{"\"\<\[Tau]\>\"", ",", "sz", ",", "Black"}], "]"}], "]"}], 
       ",", 
       RowBox[{"Text", "[", 
        RowBox[{"tssc", "[", 
         RowBox[{"\"\<t\>\"", ",", "sz", ",", "Purple"}], "]"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"Spacer", "[", "30", "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "50"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Control", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Components", ",", "True", ",", 
            RowBox[{
            "ts", "[", 
             "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(x, y, z\)]\)\>\"", "]"}]}],
            "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"False", ",", "True"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Control", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Net", ",", "True", ",", 
            RowBox[{"ts", "@", "\"\<Net\>\""}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Control", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"s", ",", "1", ",", 
            RowBox[{"ts", "@", "\"\<s\>\""}]}], "}"}], ",", "0", ",", "1", 
          ",", 
          RowBox[{"ControlType", " ", "\[Rule]", " ", "Manipulator"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "50"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Spacer", "[", "20", "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Control", "@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"f", ",", "True", ",", 
            RowBox[{"ts", "@", "\"\<t\>\""}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Control", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"dx", ",", 
            RowBox[{"\[Pi]", "/", "8"}], ",", 
            RowBox[{"ts", "@", "\"\<\[CapitalDelta]u\>\""}]}], "}"}], ",", 
          RowBox[{"\[Pi]", "/", "32"}], ",", 
          RowBox[{"\[Pi]", "/", "4"}], ",", 
          RowBox[{"ControlType", " ", "\[Rule]", " ", "Manipulator"}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "75"}]}], "}"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Spacer", "[", "20", "]"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "Delimiter", ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Helix Orientation\>\"", ",", "18", ",", "Bold"}], "]"}], 
       "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Psi]", ",", "0", ",", 
           RowBox[{"ts", "@", "\"\<\[Psi]\>\""}]}], "}"}], ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Phi]", ",", "0", ",", 
           RowBox[{"ts", "@", "\"\<\[Phi]\>\""}]}], "}"}], ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "0", ",", 
           RowBox[{"ts", "@", "\"\<\[Theta]\>\""}]}], "}"}], ",", "0", ",", 
         "\[Pi]"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Helix Parameters\>\"", ",", "18", ",", "Bold"}], "]"}], 
       "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", 
           RowBox[{"ts", "@", "\"\<Radius (r)\>\""}]}], "}"}], ",", 
         RowBox[{"1", "/", "2"}], ",", "10"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "4", ",", 
           RowBox[{"ts", "@", "\"\<Length (\[ScriptL])\>\""}]}], "}"}], ",", 
         "0", ",", "10"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n", ",", "3", ",", 
           RowBox[{"ts", "@", "\"\<Turns (n)\>\""}]}], "}"}], ",", "1", ",", 
         "10", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "rowH"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Control", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"h", ",", "1", ",", 
           RowBox[{"ts", "@", "\"\<Handed (h)\>\""}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "\[Rule]", 
            RowBox[{"ts", "@", "\"\<Left \>\""}]}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "\[Rule]", 
            RowBox[{"ts", "@", "\"\<Right \>\""}]}]}], "}"}]}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", 
        RowBox[{"rowH", "+", "5"}]}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Flow\>\"", ",", "18", ",", "Bold"}], "]"}], "]"}], "}"}],
      ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Gamma]1", ",", "1", ",", 
       RowBox[{
       "ts", "@", 
        "\"\<Flow Rate (\!\(\*OverscriptBox[\(\[Gamma]\), \(.\)]\))\>\""}]}], 
      "}"}], ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]t", ",", "1", ",", 
       RowBox[{
       "ts", "@", 
        "\"\<Tangent Drag (\!\(\*SubscriptBox[\(\[Alpha]\), \
\(t\)]\))\>\""}]}], "}"}], ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]n", ",", "2", ",", 
       RowBox[{
       "ts", "@", 
        "\"\<Normal Drag (\!\(\*SubscriptBox[\(\[Alpha]\), \(n\)]\))\>\""}]}],
       "}"}], ",", "0", ",", "5"}], "}"}], ",", "\[IndentingNewLine]", 
   "Delimiter", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<Torque\>\"", ",", "18", ",", "Bold"}], "]"}], "]"}], 
      "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", "40"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"MatrixForm", "[", 
          RowBox[{
           RowBox[{"Evaluate", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"T", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]1"}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    ",", "0.01"}], "]"}], "]"}], ",", "Blue"}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"T", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]1"}], "]"}], 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                    ",", "0.01"}], "]"}], "]"}], ",", "Red"}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"T", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]1"}], "]"}], 
                    "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                    ",", "0.01"}], "]"}], "]"}], ",", 
                 RowBox[{"Darker", "@", "Green"}]}], "]"}], ",", 
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"Dynamic", "[", 
                  RowBox[{"Round", "[", 
                   RowBox[{
                    RowBox[{"Norm", "@", 
                    RowBox[{"T", "[", 
                    RowBox[{
                    "h", ",", "r", ",", "l", ",", "n", ",", "\[Phi]", ",", 
                    "\[Theta]", ",", "\[Psi]", ",", "\[Alpha]n", ",", 
                    "\[Alpha]t", ",", "\[Gamma]1"}], "]"}]}], ",", "0.01"}], 
                   "]"}], "]"}], ",", "Black"}], "]"}]}], "}"}], "]"}], "]"}],
            ",", 
           RowBox[{"TableHeadings", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(x\)]\)\>\"", ",", 
                "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(y\)]\)\>\"", ",", 
                "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(z\)]\)\>\"", ",", 
                "\"\<|\[Tau]|\>\""}], "}"}], ",", "None"}], "}"}]}], ",", 
           RowBox[{"TableDirections", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Row", ",", " ", "Column"}], "}"}]}]}], "]"}], ",", "18",
          ",", "Bold"}], "]"}], "]"}], "}"}], ",", 
     RowBox[{"Alignment", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Center", ",", "Top"}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"rowW", ",", 
        RowBox[{"2", "rowH"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ControlPlacement", "\[Rule]", "Left"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.76478979156131*^9, 3.764789807012479*^9}, 
   3.764789855459079*^9, {3.764789995840061*^9, 3.764789998466729*^9}, {
   3.764790059195538*^9, 3.764790103039071*^9}, {3.764790159306978*^9, 
   3.76479019976656*^9}, {3.764790318852119*^9, 3.7647903273174973`*^9}, {
   3.764790369566155*^9, 3.764790413719194*^9}, {3.764790510800087*^9, 
   3.7647905116523542`*^9}, {3.7647905872643337`*^9, 3.7647906728420963`*^9}, 
   3.7647907112700872`*^9, {3.764790792138166*^9, 3.764790831101884*^9}, 
   3.764791014297619*^9, 3.76479105421026*^9, 3.765115447068172*^9, {
   3.765115586911689*^9, 3.765115594179768*^9}, {3.765115859048522*^9, 
   3.765115947743039*^9}, {3.765116104733066*^9, 3.765116108118113*^9}, {
   3.76511624749901*^9, 3.765116253881962*^9}, {3.765116341686681*^9, 
   3.765116500552081*^9}, {3.7651218616008673`*^9, 3.765121893975154*^9}, {
   3.765121945773526*^9, 3.765121985825756*^9}, {3.765122339221986*^9, 
   3.765122342449489*^9}, {3.765289575679435*^9, 3.765289582469282*^9}, 
   3.765289772126492*^9, 3.7652899251787024`*^9, {3.765296819938652*^9, 
   3.765296824099938*^9}, {3.765382861198614*^9, 3.765382861224657*^9}, {
   3.7653832544071493`*^9, 3.7653832588334503`*^9}, {3.765383305809667*^9, 
   3.7653833537173643`*^9}, {3.7653833850756407`*^9, 3.765383417929016*^9}, {
   3.794927485109586*^9, 3.7949275767400007`*^9}, {3.794927622586466*^9, 
   3.794927628634728*^9}, {3.794927693540382*^9, 3.794927746374791*^9}, {
   3.794927867449625*^9, 3.79492789066608*^9}, 3.794927948724999*^9, {
   3.7949279969118567`*^9, 3.7949280096545677`*^9}, {3.794928057374238*^9, 
   3.794928059565514*^9}, {3.794928220475024*^9, 3.7949282680980253`*^9}, {
   3.794928509430958*^9, 3.794928573530183*^9}, {3.794928636090906*^9, 
   3.794928801318346*^9}, {3.794928834905622*^9, 3.794928835755088*^9}, {
   3.7949288970592613`*^9, 3.794928902266109*^9}, {3.794928945505396*^9, 
   3.794929011723144*^9}, {3.794929054289064*^9, 3.7949292157006407`*^9}, {
   3.794929301316142*^9, 3.794929301394681*^9}, {3.794929599877665*^9, 
   3.794929600047894*^9}, {3.79492963645039*^9, 3.794929666540856*^9}, {
   3.794929701537573*^9, 3.79492974713414*^9}, {3.794929788969701*^9, 
   3.794929799466798*^9}, 3.7949298580585012`*^9, {3.794929934761849*^9, 
   3.79492995790832*^9}, {3.79492999314638*^9, 3.79493003675558*^9}, {
   3.7949300709177103`*^9, 3.794930150200118*^9}, {3.794930181342472*^9, 
   3.794930231274695*^9}, {3.794930262743691*^9, 3.7949303708567457`*^9}, {
   3.794930444026206*^9, 3.7949306585296917`*^9}, {3.794930706928113*^9, 
   3.7949308018918133`*^9}, {3.7949308548256617`*^9, 3.79493085642083*^9}, {
   3.794930889365201*^9, 3.794930905270392*^9}, {3.794930951925337*^9, 
   3.7949313000422783`*^9}, {3.794931332318448*^9, 3.7949313324891863`*^9}, {
   3.794931396703786*^9, 3.7949315596264467`*^9}, {3.794931664661574*^9, 
   3.7949316909520206`*^9}, {3.794931720975957*^9, 3.794931778067791*^9}, {
   3.794931819726933*^9, 3.794931831888743*^9}, {3.794931862026567*^9, 
   3.7949318980710707`*^9}, {3.794931937854192*^9, 3.794931957718357*^9}, {
   3.794933096945195*^9, 3.794933110287716*^9}, 3.7949336547437353`*^9, {
   3.7949337477728367`*^9, 3.794933748570472*^9}, {3.794933794008977*^9, 
   3.794933823668234*^9}, {3.7949338735519543`*^9, 3.794933892955509*^9}, {
   3.794933930848027*^9, 3.794933994261529*^9}, {3.7949340344571543`*^9, 
   3.7949340513179617`*^9}, {3.794934085753069*^9, 3.7949341034063*^9}, {
   3.7949341452539473`*^9, 3.7949341792729893`*^9}, {3.794935288495267*^9, 
   3.794935289038835*^9}, {3.794935333982442*^9, 3.794935350948935*^9}, {
   3.794935414393778*^9, 3.794935418003787*^9}, {3.7949359064494667`*^9, 
   3.794936006520186*^9}, {3.794936040643301*^9, 3.794936047123911*^9}, {
   3.794936199389386*^9, 3.7949361994694633`*^9}, {3.79493623528469*^9, 
   3.7949362655837584`*^9}, 3.795871441488192*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"48f190b7-c3a3-4fa5-8439-e001682cb089"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["F",
     FontWeight->"Bold"], 
    RowBox[{"h", " "}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9b9b4ef0-cb8e-44db-96d7-fd5d6c4a1856"]
}], "Section",
 CellChangeTimes->{{3.553444002878324*^9, 3.5534440116698265`*^9}, {
  3.7653926911005907`*^9, 3.765392696570272*^9}, {3.7692619421015453`*^9, 
  3.769261942370412*^9}, {3.771762336795719*^9, 3.771762346549284*^9}, {
  3.77176293281848*^9, 3.771762932971355*^9}, {3.794760328823328*^9, 
  3.794760348609432*^9}, {3.794763545133799*^9, 3.794763547571683*^9}},
 FontFamily->"Times",ExpressionUUID->"76a6e7ac-1f19-4392-a1c2-1db750157471"],

Cell[TextData[{
 "Just ask in calculating ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["F",
     FontWeight->"Bold"], 
    RowBox[{"f", " "}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0da33779-35bf-40d7-85ec-bfc90602e109"],
 " we take ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      StyleBox["f",
       FontWeight->"Bold"], 
      RowBox[{"h", " "}]], "(", "u", ")"}], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "t"], 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "h", "t"], "(", "u", ")"}]}], "+", 
     RowBox[{
      SubscriptBox["\[Alpha]", "n"], 
      RowBox[{
       SubsuperscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "h", "n"], "(", "u", ")"}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"bc53e717-dff1-424e-8cf8-a4bd4c04266d"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["F",
      FontWeight->"Bold"], "h"], "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[ScriptL]", "c"], 
      RowBox[{"2", "\[Pi]", " ", "n"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{
        RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
      RowBox[{
       RowBox[{
        SubscriptBox[
         StyleBox["f",
          FontWeight->"Bold"], 
         RowBox[{"h", " "}]], "(", "u", ")"}], " ", "du"}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"b5f81229-70db-4d5b-b333-b1a7f640fa22"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, {3.764789026960943*^9, 3.7647890660831738`*^9}, {
   3.7653748527620153`*^9, 3.765374871202924*^9}, {3.7653751925906076`*^9, 
   3.7653753076334953`*^9}, {3.7947654251327353`*^9, 
   3.7947654520309668`*^9}, {3.794765549738124*^9, 3.794765591236657*^9}, {
   3.794765621474002*^9, 3.794765679967971*^9}, {3.7948457485353317`*^9, 
   3.7948457855012913`*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"7abfe43b-e2e3-4775-8371-d796ab7c2144"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "6"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"fh", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"\[Alpha]n", " ", "vh"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Alpha]t", "-", "\[Alpha]n"}], ")"}], "vht"}]}], "]"}]}], 
    ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.771763415249775*^9, 3.771763447393669*^9}, 
   3.7947661800741262`*^9, {3.7947662345648623`*^9, 3.79476623885972*^9}, 
   3.794766814402705*^9, 3.794849226076428*^9, 3.794913665990932*^9, 
   3.794934221744973*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"b7207086-c934-46ac-b137-34ad37e2eacc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "9"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Fha", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        FractionBox["cl", 
         RowBox[{"2", "\[Pi]", " ", "n"}]], 
        RowBox[{"Refine", "[", 
         RowBox[{
          RowBox[{"Integrate", "[", 
           RowBox[{"fh", ",", 
            RowBox[{"{", 
             RowBox[{"u", ",", "0", ",", 
              RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"n", "\[Element]", "Integers"}]}], "]"}]}], "/.", 
       RowBox[{
        SuperscriptBox["h", "2"], "\[Rule]", "1"}]}], "]"}]}], ";"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.771766382459841*^9, 3.771766395162458*^9}, {
   3.771766451506377*^9, 3.771766471086128*^9}, {3.794766317947577*^9, 
   3.794766318418783*^9}, {3.794771410028302*^9, 3.794771430402306*^9}, 
   3.794771536592574*^9, {3.7947742461199617`*^9, 3.794774251277664*^9}, {
   3.794845803019662*^9, 3.794845812018141*^9}, 3.7948492462016277`*^9, {
   3.794913577501128*^9, 3.794913577935473*^9}, 3.794913668325005*^9, 
   3.7949342247253637`*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"d29466ff-f10c-4ba7-9c43-6a1c9431c8fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "1.5"}], "hrs"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Fh", "=", 
     RowBox[{"FullSimplify", "[", "Fha", "]"}]}], ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.794859263362014*^9, 3.7948592651257877`*^9}, {
   3.7948604635029297`*^9, 3.7948604765485373`*^9}, {3.794913521568742*^9, 
   3.79491354335649*^9}, {3.794913580199834*^9, 3.794913580579665*^9}, 
   3.794913670154346*^9, {3.794934228804913*^9, 3.794934229485371*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"87941cf5-a45b-4d2a-a420-fa5ce658b5c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Style", "[", 
   RowBox[{
    RowBox[{"TableForm", "[", 
     RowBox[{
      RowBox[{"Fh", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]n", "\[Rule]", 
          SubscriptBox["\[Alpha]", "n"]}], ",", 
         RowBox[{"\[Alpha]t", "\[Rule]", 
          SubscriptBox["\[Alpha]", "t"]}], ",", 
         RowBox[{"l", "\[Rule]", "\[ScriptL]"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], "\[Rule]", 
          SuperscriptBox[
           SubscriptBox["\[ScriptL]", "c"], "2"]}], ",", 
         RowBox[{
          SqrtBox[
           SuperscriptBox[
            SubscriptBox["\[ScriptL]", "c"], "2"]], "\[Rule]", 
          SubscriptBox["\[ScriptL]", "c"]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           SqrtBox[
            SuperscriptBox[
             SubscriptBox["\[ScriptL]", "c"], "2"]]}], "\[Rule]", 
          RowBox[{"1", "/", 
           SubscriptBox["\[ScriptL]", "c"]}]}], ",", 
         RowBox[{"vx", "\[Rule]", 
          SubscriptBox["v", "x"]}], ",", 
         RowBox[{"vy", "\[Rule]", 
          SubscriptBox["v", "y"]}], ",", 
         RowBox[{"vz", "\[Rule]", 
          SubscriptBox["v", "z"]}], ",", 
         RowBox[{"\[Omega]x", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "x"]}], ",", 
         RowBox[{"\[Omega]y", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "y"]}], ",", 
         RowBox[{"\[Omega]z", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "z"]}]}], "}"}]}], ",", 
      RowBox[{"TableHeadings", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(F\), \(h, x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(F\), \(h, y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(F\), \(h, z\)]\)\>\""}], "}"}], ",", 
         "None"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "24"}], 
   "]"}], "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.794936403103923*^9, 3.79493642748055*^9}, {
  3.79493698642484*^9, 3.794937067932222*^9}, {3.794937553468235*^9, 
  3.794937553535796*^9}, {3.795871578970687*^9, 3.795871582577742*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"b61a2360-8eb5-49f5-9998-e22b3d37593e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["\[Tau]",
     FontWeight->"Bold"], 
    RowBox[{"h", " "}]], TraditionalForm]],ExpressionUUID->
  "b9d698eb-669c-48d0-a2cb-a4794abaed99"]
}], "Section",
 CellChangeTimes->{{3.553443987786461*^9, 3.553443998929098*^9}, {
  3.765392702737767*^9, 3.765392707872264*^9}, {3.7693532464644012`*^9, 
  3.769353246656344*^9}, {3.771762342682375*^9, 3.771762348198078*^9}, {
  3.7717629354242*^9, 3.7717629356822023`*^9}, {3.794763553952899*^9, 
  3.79476355553165*^9}},
 FontFamily->"Times",ExpressionUUID->"06b4401f-4b8d-4d1b-a30b-a9d0f5d1269d"],

Cell[TextData[{
 "Just as before, but using  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     StyleBox["\[Tau]",
      FontWeight->"Bold"], "h"], "=", 
    RowBox[{
     FractionBox[
      SubscriptBox["\[ScriptL]", "c"], 
      RowBox[{
       RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{
        RowBox[{"2", "\[Pi]"}], "\[InvisibleComma]", "n"}]], 
      RowBox[{
       RowBox[{
        StyleBox["H",
         FontWeight->"Bold"], "(", "u", ")"}], "\[Cross]", 
       RowBox[{
        SubscriptBox[
         StyleBox["f",
          FontWeight->"Bold"], "h"], "(", "u", ")"}]}]}]}]}], 
   TraditionalForm]],ExpressionUUID->"b43f5d80-32b0-4492-aa40-ac73a835c747"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.7947665413039913`*^9, 3.794766552783002*^9}, {3.7947715829438353`*^9, 
   3.7947715914135*^9}, {3.794845826938717*^9, 3.794845850292663*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"fd4badba-c095-4845-ab58-50f55dff41de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "40"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"chth", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Cross", "[", 
        RowBox[{"H", ",", "vht"}], "]"}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";"}], "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"H", "\[Cross]", 
    SubsuperscriptBox["v", "f", "t"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"chh", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Cross", "[", 
        RowBox[{"H", ",", "vh"}], "]"}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";"}], "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"H", "\[Cross]", 
    SubscriptBox["v", "f"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.794767637122575*^9, 3.794767675954028*^9}, {
  3.7947677311398773`*^9, 3.7947677338775387`*^9}, {3.7947688868437567`*^9, 
  3.79476893868612*^9}, {3.79477159737859*^9, 3.7947716345911217`*^9}, {
  3.794773591126932*^9, 3.794773591195368*^9}, {3.794859275636792*^9, 
  3.794859283747047*^9}, {3.7949342350402203`*^9, 3.7949342387309732`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"75fadb25-5113-4eb3-93a6-be01c0384f84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "50"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lst", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "@@", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{"#", "//", "Expand"}], ")"}], ")"}]}], "/.", 
         RowBox[{"g", "\[Rule]", "List"}]}], "&"}], ")"}], "/@", "chth"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"ls", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "@@", 
          RowBox[{"(", 
           RowBox[{"(", 
            RowBox[{"#", "//", "Expand"}], ")"}], ")"}]}], "/.", 
         RowBox[{"g", "\[Rule]", "List"}]}], "&"}], ")"}], "/@", "chh"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Break", " ", "into", " ", "list", " ", "of", " ", "terms"}], 
     " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"utermst", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"lst", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "a", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"su", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"su", "[", "a", "]"}]}], ",", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cu", "[", "_", "]"}], ",", 
         RowBox[{"su", "[", "_", "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"#", "\[Rule]", "1"}]}], "&"}]}], "]"}]}], ";", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"uterms", "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ls", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"cu", "[", "a", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
           RowBox[{"su", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
           RowBox[{"su", "[", "a", "]"}]}], ",", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cu", "[", "_", "]"}], ",", 
         RowBox[{"su", "[", "_", "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"#", "\[Rule]", "1"}]}], "&"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "extract", " ", "only", " ", "terms", " ", "containing", " ", "u"}], 
        " ", "-", " ", 
        RowBox[{
        "rename", " ", "them", " ", "for", " ", "easy", " ", "extraction", 
         " ", "u"}]}], "\[Rule]", 
       RowBox[{"cu", "[", "0", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"cos", "[", "au", "]"}], "\[Rule]", 
       RowBox[{"cu", "[", "a", "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"sin", "[", "au", "]"}], "\[Rule]", 
       RowBox[{"su", "[", "a", "]"}]}]}], "  ", "*)"}], "\[IndentingNewLine]",
     "\[IndentingNewLine]", 
    RowBox[{"cofst", "=", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"lst", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "a", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"su", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"su", "[", "a", "]"}]}], ",", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"cu", "[", "_", "]"}], ",", 
          RowBox[{"su", "[", "_", "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", "1"}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"cofs", "=", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"ls", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"cu", "[", "a", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "u", "]"}], "\[Rule]", 
            RowBox[{"su", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"a_", "*", "u"}], "]"}], "\[Rule]", 
            RowBox[{"su", "[", "a", "]"}]}], ",", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"cu", "[", "0", "]"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"cu", "[", "_", "]"}], ",", 
          RowBox[{"su", "[", "_", "]"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", "1"}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "whatever", " ", "is", " ", "leftover", " ", "is", " ", "coefficient"}], 
     " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"unst", "=", 
     RowBox[{"Union", "@", 
      RowBox[{"Flatten", "@", "utermst"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"uns", "=", 
     RowBox[{"Union", "@", 
      RowBox[{"Flatten", "@", "uterms"}]}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"unique", " ", "uterms"}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"unsUt", "=", 
     RowBox[{
      RowBox[{"unst", "/.", 
       RowBox[{
        RowBox[{"cu", "[", "0", "]"}], "\[Rule]", "u"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Cos", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Sin", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}]}], "}"}]}]}], ";", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"unsU", "=", 
     RowBox[{
      RowBox[{"uns", "/.", 
       RowBox[{
        RowBox[{"cu", "[", "0", "]"}], "\[Rule]", "u"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cu", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Cos", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"su", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"Sin", "[", 
          RowBox[{"a", " ", "u"}], "]"}]}]}], "}"}]}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "substitute", " ", "real", " ", "expressions", " ", "in", " ", "for", 
      " ", "shorthand", " ", "to", " ", "integrate"}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"intst", "=", 
     RowBox[{"Refine", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{"unsUt", ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", 
           RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"n", "\[Element]", "Integers"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ints", "=", 
     RowBox[{"Refine", "[", 
      RowBox[{
       RowBox[{"Integrate", "[", 
        RowBox[{"unsU", ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", 
           RowBox[{"2", "\[Pi]", " ", "n"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"n", "\[Element]", "Integers"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"integrate", " ", "unique", " ", "uterms"}], " ", "*)"}], "\n", 
    "\[IndentingNewLine]", 
    RowBox[{"rlst", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], "/@", "unst"}],
        "\[Rule]", "intst"}], "]"}]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{"rls", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], "/@", "uns"}], 
       "\[Rule]", "ints"}], "]"}]}], " ", ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "rules", " ", "to", " ", "replace", " ", "uterms", " ", "with", " ", 
      "their", " ", "integration", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "use", " ", "strings", " ", "to", " ", "avoid", " ", "repeated", " ", 
         "replacement", " ", 
         RowBox[{"e", ".", "g", ".", " ", 
          RowBox[{"Sin", "[", "u", "]"}]}], 
         RowBox[{"Cos", "[", "u", "]"}], " ", "should", " ", "be", " ", 
         "replaced", " ", "as", " ", "a", " ", "unit"}], ",", " ", 
        RowBox[{"not", " ", "individually"}]}], ")"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"iutermst", "=", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], ",", "utermst",
         ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "/.", "rlst"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"iuterms", "=", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"#", ",", "TraditionalForm"}], "]"}], "&"}], ",", "uterms", 
        ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], "/.", "rls"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "replace", " ", "uterms", " ", "with", " ", "their", " ", 
      "integration"}], "*)"}], " ", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ilst", "=", 
     RowBox[{"iutermst", "*", "cofst"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ils", "=", 
     RowBox[{"iuterms", "*", "cofs"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "merge", " ", "integrated", " ", "terms", " ", "with", " ", "their", " ",
       "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"tth", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Total", "/@", "ilst"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], "\[Rule]", "1"}], ",", 
          RowBox[{
           SuperscriptBox["h", "3"], "\[Rule]", "h"}]}], "}"}]}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"th", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Total", "/@", "ils"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["h", "2"], "\[Rule]", "1"}], ",", 
          RowBox[{
           SuperscriptBox["h", "3"], "\[Rule]", "h"}]}], "}"}]}], ",", 
       RowBox[{"Trig", "\[Rule]", "False"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Tau]ha", "=", 
     RowBox[{
      RowBox[{"\[Alpha]n", " ", "th"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Alpha]t", "-", "\[Alpha]n"}], ")"}], "tth"}]}]}], ";"}], 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.787329349541833*^9, 3.787329351148397*^9}, {
   3.787329435782618*^9, 3.787329443301857*^9}, {3.787329550560821*^9, 
   3.787329558084494*^9}, {3.787329617196096*^9, 3.7873297461273193`*^9}, {
   3.787330008172488*^9, 3.787330009150269*^9}, {3.787330111402362*^9, 
   3.787330117339476*^9}, {3.787330988867885*^9, 3.787331143815064*^9}, {
   3.78733117535532*^9, 3.787331234558908*^9}, {3.7873314260669537`*^9, 
   3.787331427783987*^9}, {3.787332079673208*^9, 3.7873321165105963`*^9}, 
   3.787332228868916*^9, {3.787332350507957*^9, 3.787332397288562*^9}, {
   3.7947676841759233`*^9, 3.794767684437928*^9}, {3.794767720214773*^9, 
   3.794767746037634*^9}, {3.794767843569632*^9, 3.794767883901658*^9}, {
   3.794767932755179*^9, 3.794767954821898*^9}, {3.794767991894919*^9, 
   3.794768021811593*^9}, {3.794768064713736*^9, 3.7947680662765217`*^9}, {
   3.7947681729716377`*^9, 3.794768510078134*^9}, {3.794768543736114*^9, 
   3.794768585346813*^9}, {3.7947691064154043`*^9, 3.794769178955175*^9}, {
   3.7947718018650427`*^9, 3.794771805531646*^9}, {3.794771844549924*^9, 
   3.794771845307485*^9}, {3.794773598040044*^9, 3.7947736147585793`*^9}, {
   3.794859291743615*^9, 3.794859297343721*^9}, {3.7949342419393997`*^9, 
   3.794934244102228*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"2a2b0930-7695-47d5-bb8b-3eb1a9578924"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "8"}], "hrs"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Tau]h", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       FractionBox["cl", 
        RowBox[{"2", "\[Pi]", " ", "n"}]], "\[Tau]ha"}], "]"}]}], ";"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.794773031493683*^9, 3.7947730591075373`*^9}, {
   3.794773609475401*^9, 3.7947736179258413`*^9}, 3.7947742707431192`*^9, {
   3.794845866206511*^9, 3.794845868237686*^9}, 3.7948461345116587`*^9, {
   3.794852909089417*^9, 3.794852911444068*^9}, 3.794854646563211*^9, {
   3.794857641661654*^9, 3.794857644697793*^9}, 3.794859317826577*^9, {
   3.794860500493071*^9, 3.7948605317342653`*^9}, {3.794913363569643*^9, 
   3.794913364040329*^9}, {3.794913684220689*^9, 3.794913684601856*^9}, 
   3.7949137239960546`*^9, {3.794934247502955*^9, 3.7949342482959137`*^9}, 
   3.794937084580893*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"9470a552-f3db-45b6-b952-34bce9825fce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Style", "[", 
   RowBox[{
    RowBox[{"TableForm", "[", 
     RowBox[{
      RowBox[{"\[Tau]h", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]n", "\[Rule]", 
          SubscriptBox["\[Alpha]", "n"]}], ",", 
         RowBox[{"\[Alpha]t", "\[Rule]", 
          SubscriptBox["\[Alpha]", "t"]}], ",", 
         RowBox[{"l", "\[Rule]", "\[ScriptL]"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], "\[Rule]", 
          SuperscriptBox[
           SubscriptBox["\[ScriptL]", "c"], "2"]}], ",", 
         RowBox[{
          SqrtBox[
           SuperscriptBox[
            SubscriptBox["\[ScriptL]", "c"], "2"]], "\[Rule]", 
          SubscriptBox["\[ScriptL]", "c"]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           SqrtBox[
            SuperscriptBox[
             SubscriptBox["\[ScriptL]", "c"], "2"]]}], "\[Rule]", 
          RowBox[{"1", "/", 
           SubscriptBox["\[ScriptL]", "c"]}]}], ",", 
         RowBox[{"vx", "\[Rule]", 
          SubscriptBox["v", "x"]}], ",", 
         RowBox[{"vy", "\[Rule]", 
          SubscriptBox["v", "y"]}], ",", 
         RowBox[{"vz", "\[Rule]", 
          SubscriptBox["v", "z"]}], ",", 
         RowBox[{"\[Omega]x", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "x"]}], ",", 
         RowBox[{"\[Omega]y", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "y"]}], ",", 
         RowBox[{"\[Omega]z", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "z"]}]}], "}"}]}], ",", 
      RowBox[{"TableHeadings", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(h, x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(h, y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(h, z\)]\)\>\""}], "}"}], ",",
          "None"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "24"}], 
   "]"}], "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.794936403103923*^9, 3.79493642748055*^9}, {
  3.79493698642484*^9, 3.79493712236663*^9}, {3.794937202532683*^9, 
  3.79493726176427*^9}, {3.795871597810947*^9, 3.795871600588942*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"82615560-a3ac-4858-82ae-a47ce4ee426a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    OverscriptBox["R", "_"], "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2b22de9e-eaa1-425e-aca2-9c474ec13d4b"]
}], "Section",
 CellChangeTimes->{{3.553444002878324*^9, 3.5534440116698265`*^9}, {
  3.7653926911005907`*^9, 3.765392696570272*^9}, {3.7692619421015453`*^9, 
  3.769261942370412*^9}, {3.769352977061522*^9, 3.769352978755693*^9}, {
  3.794764000505537*^9, 3.794764000829795*^9}},
 FontFamily->"Times",ExpressionUUID->"00c28047-1a03-4393-9c25-3b80177d6531"],

Cell[TextData[{
 "The resistance tensor, ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    OverscriptBox["R", "_"], "_"], TraditionalForm]],ExpressionUUID->
  "4f1777e5-4dd4-4f81-b2dd-b6cf84b3c9e8"],
 ", is defined via ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        SubscriptBox[
         StyleBox["F",
          FontWeight->"Bold"], "h"]},
       {
        SubscriptBox[
         StyleBox["\[Tau]",
          FontWeight->"Bold"], "h"]}
      }], ")"}], "=", 
    RowBox[{
     OverscriptBox[
      OverscriptBox["R", "_"], "_"], "\[CenterDot]", 
     RowBox[{"(", GridBox[{
        {
         SubscriptBox[
          StyleBox["v",
           FontWeight->"Bold"], "cm"]},
        {
         StyleBox["\[Omega]",
          FontWeight->"Bold"]}
       }], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "52706a95-2c28-4b09-b8dc-fe83bf7ba200"],
 ". This allows us to read the elements of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    OverscriptBox["R", "_"], "_"], TraditionalForm]],ExpressionUUID->
  "8798e2de-48db-4beb-9869-58179f250618"],
 " directly the coefficients of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {
       SubscriptBox[
        StyleBox["v",
         FontWeight->"Bold"], "cm"]},
      {
       StyleBox["\[Omega]",
        FontWeight->"Bold"]}
     }], ")"}], TraditionalForm]],ExpressionUUID->
  "84904847-e952-4b08-8008-23b71543d49c"],
 " in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", GridBox[{
      {
       SubscriptBox[
        StyleBox["F",
         FontWeight->"Bold"], "h"]},
      {
       SubscriptBox[
        StyleBox["\[Tau]",
         FontWeight->"Bold"], "h"]}
     }], ")"}], TraditionalForm]],ExpressionUUID->
  "ca3f884f-aa98-4e1c-8327-ebec01f23ac7"],
 ". For example, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", 
    RowBox[{"1", ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "473db352-7c66-414a-bdc3-2697ce27e19e"],
 " is the coefficient on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "x"], TraditionalForm]],ExpressionUUID->
  "7886554e-30fd-4ef1-b0c3-db0bc1e67e24"],
 " in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox[
     StyleBox["x",
      FontWeight->"Bold"], "^"], "\[CenterDot]", 
    SubscriptBox[
     StyleBox["F",
      FontWeight->"Bold"], "h"]}], TraditionalForm]],ExpressionUUID->
  "ef4feff8-17fc-4f95-be97-0d9077b5cb03"],
 "."
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.7947665413039913`*^9, 3.794766552783002*^9}, {3.7947715829438353`*^9, 
   3.7947715914135*^9}, {3.794775316905328*^9, 3.7947754671312103`*^9}, {
   3.794775523844796*^9, 3.794775633646748*^9}, {3.794845994561652*^9, 
   3.794846040224393*^9}, {3.794849497594647*^9, 3.7948495822159777`*^9}, {
   3.79484961510821*^9, 3.7948496284751673`*^9}, {3.794849676640798*^9, 
   3.794849677279168*^9}, {3.7948497874185553`*^9, 3.794849792629346*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"d8a87cb2-d765-4775-883d-85ec18f308c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "0"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"v\[Omega]", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"vcm", ",", "\[Omega]"}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"F\[Tau]h", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Fh", ",", "\[Tau]h"}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"coef", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"F\[Tau]h", ",", "#"}], "]"}], "&"}], "/@", "v\[Omega]"}]}], 
    ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.794410794935026*^9, 3.7944108158078117`*^9}, {
   3.794410884235944*^9, 3.794410977970285*^9}, {3.794411479977529*^9, 
   3.7944114903479013`*^9}, 3.794412603543141*^9, {3.794412746140346*^9, 
   3.79441276739958*^9}, {3.794426311559165*^9, 3.794426327973529*^9}, {
   3.7945966673928127`*^9, 3.794596670424584*^9}, {3.794772728910344*^9, 
   3.794772793066964*^9}, {3.794773929159645*^9, 3.7947739357956877`*^9}, {
   3.794773993922462*^9, 3.794774057227001*^9}, {3.7947755161420717`*^9, 
   3.794775518303275*^9}, {3.794859359152966*^9, 3.794859359659341*^9}, 
   3.794908991153757*^9, {3.794916430680606*^9, 3.7949164308572617`*^9}, {
   3.794918685870068*^9, 3.794918689586557*^9}, {3.794918869229536*^9, 
   3.7949188715583267`*^9}, {3.794934263931713*^9, 3.794934264336849*^9}, {
   3.794934656935297*^9, 3.794934657015705*^9}, {3.794937366170134*^9, 
   3.7949374067845497`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"fb55a50b-abec-4740-ad19-3e954e1ac1f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "13"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"resTen", "=", 
     RowBox[{"FullSimplify", "[", "coef", "]"}]}], ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7949090148631477`*^9, 3.794909044223611*^9}, {
   3.794914170969235*^9, 3.794914175476223*^9}, {3.794916404280581*^9, 
   3.79491643298715*^9}, 3.79491910633317*^9, {3.794919235310536*^9, 
   3.794919236522532*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"928ee472-eedb-43ee-aa5d-51afb7609cb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "16"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Confirm", " ", "Resistance", " ", "Tensor", " ", "is", " ", "symmetric"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Flatten", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"resTen", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", 
        RowBox[{"resTen", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", "6"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7949191334689693`*^9, 3.794919261906061*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"909af606-283a-4754-91c3-ad4e42b14157"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Style", "[", 
   RowBox[{
    RowBox[{"MatrixForm", "[", 
     RowBox[{
      RowBox[{"resTen", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Alpha]n", "\[Rule]", 
          SubscriptBox["\[Alpha]", "n"]}], ",", 
         RowBox[{"\[Alpha]t", "\[Rule]", 
          SubscriptBox["\[Alpha]", "t"]}], ",", 
         RowBox[{"l", "\[Rule]", "\[ScriptL]"}], ",", 
         RowBox[{
          RowBox[{
           SuperscriptBox["l", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], "\[Rule]", 
          SuperscriptBox[
           SubscriptBox["\[ScriptL]", "c"], "2"]}], ",", 
         RowBox[{
          SqrtBox[
           SuperscriptBox[
            SubscriptBox["\[ScriptL]", "c"], "2"]], "\[Rule]", 
          SubscriptBox["\[ScriptL]", "c"]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           SqrtBox[
            SuperscriptBox[
             SubscriptBox["\[ScriptL]", "c"], "2"]]}], "\[Rule]", 
          RowBox[{"1", "/", 
           SubscriptBox["\[ScriptL]", "c"]}]}], ",", 
         RowBox[{"vx", "\[Rule]", 
          SubscriptBox["v", "x"]}], ",", 
         RowBox[{"vy", "\[Rule]", 
          SubscriptBox["v", "y"]}], ",", 
         RowBox[{"vz", "\[Rule]", 
          SubscriptBox["v", "z"]}], ",", 
         RowBox[{"\[Omega]x", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "x"]}], ",", 
         RowBox[{"\[Omega]y", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "y"]}], ",", 
         RowBox[{"\[Omega]z", "\[Rule]", 
          SubscriptBox["\"\<\[Omega]\>\"", "z"]}]}], "}"}]}], ",", 
      RowBox[{"TableHeadings", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(F\), \(x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(F\), \(y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(F\), \(z\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Tau]\), \(z\)]\)\>\""}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(v\), \(x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(v\), \(y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(v\), \(z\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(x\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(y\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(z\)]\)\>\""}], "}"}]}], 
        "}"}]}]}], "]"}], ",", 
    RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "24"}], 
   "]"}], "//", "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.794937411078969*^9, 3.794937478087495*^9}, {
  3.79587160695969*^9, 3.795871609303012*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"94fea34c-f7a1-4126-91c6-5ab886e47d50"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["v",
     FontWeight->"Bold"], "cm"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d697a679-275b-4f12-8fd1-781ee6edc0af"],
 ", ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"]
}], "Section",
 CellChangeTimes->{{3.553444002878324*^9, 3.5534440116698265`*^9}, {
  3.7653926911005907`*^9, 3.765392696570272*^9}, {3.7692619421015453`*^9, 
  3.769261942370412*^9}, {3.769352977061522*^9, 3.769352978755693*^9}, {
  3.7723823960172987`*^9, 3.772382396708856*^9}, {3.7947635587262278`*^9, 
  3.794763561726652*^9}},
 FontFamily->"Times",ExpressionUUID->"d977075b-f32a-4f00-8a40-1e4ebd4f598c"],

Cell[TextData[{
 "With ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    OverscriptBox["R", "_"], "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9ef2aeb9-2a34-43fd-b7a7-77ada20f606d"],
 " calculated, we use ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        SubscriptBox[
         StyleBox["F",
          FontWeight->"Bold"], "f"]},
       {
        SubscriptBox[
         StyleBox["\[Tau]",
          FontWeight->"Bold"], "f"]}
      }], ")"}], "=", 
    RowBox[{
     OverscriptBox[
      OverscriptBox["R", "_"], "_"], "\[CenterDot]", 
     RowBox[{"(", GridBox[{
        {
         SubscriptBox[
          StyleBox["v",
           FontWeight->"Bold"], "cm"]},
        {
         StyleBox["\[Omega]",
          FontWeight->"Bold"]}
       }], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "5f0fd0eb-106e-4f1d-af48-f49b5b8c39be"],
 " to solve for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    StyleBox["v",
     FontWeight->"Bold"], "cm"], TraditionalForm]],ExpressionUUID->
  "0e0b8b60-2b08-4a34-bcf2-70f469f82263"],
 " and ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.7947665413039913`*^9, 3.794766552783002*^9}, {3.7947715829438353`*^9, 
   3.7947715914135*^9}, {3.794775316905328*^9, 3.7947754671312103`*^9}, {
   3.794775523844796*^9, 3.794775633646748*^9}, {3.794845994561652*^9, 
   3.794846040224393*^9}, {3.794849497594647*^9, 3.7948495822159777`*^9}, {
   3.79484961510821*^9, 3.7948496284751673`*^9}, {3.794849676640798*^9, 
   3.79484969712092*^9}, {3.794849748884439*^9, 3.794849783797669*^9}, {
   3.794849859293847*^9, 3.794849876205723*^9}, {3.794849967168206*^9, 
   3.794849982332691*^9}, {3.794850027831305*^9, 3.794850040995943*^9}, {
   3.794850157338752*^9, 3.7948501581284018`*^9}, {3.7948502841252823`*^9, 
   3.794850285043861*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"6124c26c-5081-4816-b610-2fd92f61fbd1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F\[Tau]f", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"Ff", ",", "\[Tau]f"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v\[Omega]", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"vcm", ",", "\[Omega]"}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.794850061974236*^9, 3.7948500651397467`*^9}, {
  3.79493609147899*^9, 3.7949360916472273`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"66112383-82b4-427e-9113-83c7f85647d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", 
     RowBox[{
     "*", " ", "Run", " ", "code", " ", "below", " ", "to", " ", "compute", 
      " ", 
      SubscriptBox["v", "cm"], " ", "and", " ", "\[Omega]"}]}], ",", " ", 
    RowBox[{
    "expressions", " ", "too", " ", "large", " ", "to", " ", "include", " ", 
     "in", " ", 
     RowBox[{"notebook", ".", " ", "A", " ", ".", "wdx"}], " ", "file", " ", 
     "containing", " ", "the", " ", "expressions", " ", "available", " ", 
     "upon", " ", "request"}]}], " ", "****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"~", "1"}], "min"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"v\[Omega]", "/.", 
      RowBox[{"First", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Thread", "[", 
          RowBox[{"F\[Tau]f", "\[Equal]", 
           RowBox[{"resTen", ".", "v\[Omega]"}]}], "]"}], ",", "v\[Omega]"}], 
        "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sol", " ", "\[Rule]", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["v", "x"], ",", 
      SubscriptBox["v", "y"], ",", 
      SubscriptBox["v", "z"], ",", 
      SubscriptBox["\[Omega]", "x"], ",", 
      SubscriptBox["\[Omega]", "y"], ",", 
      SubscriptBox["\[Omega]", "z"]}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"solV", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sol", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", 
       RowBox[{"transform", "[", 
        RowBox[{"sol", "[", 
         RowBox[{"[", 
          RowBox[{"4", ";;", "6"}], "]"}], "]"}], "]"}]}], "}"}]}], ";"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"solV", " ", "\[Rule]", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["v", "x"], ",", 
      SubscriptBox["v", "y"], ",", 
      SubscriptBox["v", "z"], ",", 
      SubscriptBox["\[Omega]", "\[Phi]"], ",", 
      SubscriptBox["\[Omega]", "\[Theta]"], ",", 
      SubscriptBox["\[Omega]", "\[Psi]"]}], ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.7947767483322687`*^9, 3.7947768306251707`*^9}, {
  3.794776877746388*^9, 3.794776891978176*^9}, {3.794850070962796*^9, 
  3.794850089011989*^9}, {3.794851318161319*^9, 3.794851326957842*^9}, {
  3.794908759741572*^9, 3.794908760506589*^9}, {3.7949167911943502`*^9, 
  3.794916827057385*^9}, {3.794916928718093*^9, 3.7949169300135937`*^9}, {
  3.794918227293687*^9, 3.7949182326987247`*^9}, {3.794918947408293*^9, 
  3.794918981301668*^9}, {3.7949190321782513`*^9, 3.794919059991149*^9}, {
  3.794934538486104*^9, 3.794934538626512*^9}, {3.7949354947696457`*^9, 
  3.794935562995881*^9}, {3.794935655161351*^9, 3.794935730379778*^9}, {
  3.794936094283289*^9, 3.7949361213582907`*^9}, {3.797179362168049*^9, 
  3.797179391965273*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"32ec809b-afd5-467d-a3f4-a770f2be2963"],

Cell[TextData[{
 "The analytic solution to the general case is extremely unwieldy (solV\
\[CloseCurlyQuote]s binary encoding \[TildeTilde] 73.4MB) and is virtually \
impossible to work with symbolically. However, it can be evaluated \
numerically fairly easily and is readily used in a numerical differential \
equation solver.\n\nWe may use this method to define a different geometric \
effective aspect ratio following Marcos et. al. as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["r", 
     RowBox[{"\[Psi]", "'"}]], "=", 
    SqrtBox[
     RowBox[{
      RowBox[{
       SubscriptBox["\[Omega]", "z"], "(", 
       RowBox[{"\[Phi]", "=", "0"}], ")"}], "/", 
      RowBox[{
       SubscriptBox["\[Omega]", "z"], "(", 
       RowBox[{"\[Phi]", "=", 
        RowBox[{"\[Pi]", "/", "2"}]}], ")"}]}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7d795700-d6a6-442f-81ae-92f5831e371d"],
 ". Even though ",
 StyleBox["\[Omega]",
  FontWeight->"Bold"],
 " is too complex to display, this expression is much simpler since the \
orientations are no longer general."
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.7947665413039913`*^9, 3.794766552783002*^9}, {3.7947715829438353`*^9, 
   3.7947715914135*^9}, {3.794775316905328*^9, 3.7947754671312103`*^9}, {
   3.794775523844796*^9, 3.794775633646748*^9}, {3.794845994561652*^9, 
   3.794846040224393*^9}, {3.794849497594647*^9, 3.7948495822159777`*^9}, {
   3.79484961510821*^9, 3.7948496284751673`*^9}, {3.794849676640798*^9, 
   3.79484969712092*^9}, {3.794849748884439*^9, 3.794849783797669*^9}, {
   3.794849859293847*^9, 3.794849876205723*^9}, {3.794849967168206*^9, 
   3.794849982332691*^9}, {3.794850027831305*^9, 3.794850040995943*^9}, {
   3.794850157338752*^9, 3.794850196972741*^9}, {3.794850733009562*^9, 
   3.794850760243484*^9}, {3.7949168476843843`*^9, 3.7949168589062977`*^9}, {
   3.794918177135949*^9, 3.794918190658753*^9}, {3.79491824327391*^9, 
   3.794918283045783*^9}, {3.79493558705025*^9, 3.794935624487647*^9}, {
   3.796668526066099*^9, 3.7966685266659927`*^9}, {3.796668690375279*^9, 
   3.796668690581275*^9}, {3.796669711850212*^9, 3.796669742932578*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"c0e213aa-a579-4f80-8ef7-91ce4d18bed8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Omega]z0", "=", 
     RowBox[{
      RowBox[{"v\[Omega]", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
      RowBox[{"First", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"Thread", "[", 
            RowBox[{"F\[Tau]f", "\[Equal]", 
             RowBox[{"resTen", ".", "v\[Omega]"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Phi]", "\[Rule]", "0"}], ",", 
             RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
             RowBox[{"\[Alpha]n", "\[Rule]", "2"}], ",", 
             RowBox[{"\[Alpha]t", "\[Rule]", "1"}], ",", 
             RowBox[{"h", "\[Rule]", "1"}]}], "}"}]}], "]"}], ",", 
         "v\[Omega]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Omega]z\[Pi]2", "=", 
     RowBox[{
      RowBox[{"v\[Omega]", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
      RowBox[{"First", "@", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"Thread", "[", 
            RowBox[{"F\[Tau]f", "\[Equal]", 
             RowBox[{"resTen", ".", "v\[Omega]"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Phi]", "\[Rule]", 
              RowBox[{"\[Pi]", "/", "2"}]}], ",", 
             RowBox[{"\[Theta]", "\[Rule]", "0"}], ",", 
             RowBox[{"\[Alpha]n", "\[Rule]", "2"}], ",", 
             RowBox[{"\[Alpha]t", "\[Rule]", "1"}], ",", 
             RowBox[{"h", "\[Rule]", "1"}]}], "}"}]}], "]"}], ",", 
         "v\[Omega]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"rg2\[Psi]", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"\[Omega]z0", "/", "\[Omega]z\[Pi]2"}]], "/.", 
        RowBox[{"l", "\[Rule]", 
         RowBox[{"a", " ", "r"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", ">", "0"}], ",", 
         RowBox[{"r", ">", "0"}], ",", 
         RowBox[{"a", ">", "0"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"rg2", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"rg2\[Psi]", "/.", 
       RowBox[{"\[Psi]", "\[Rule]", 
        RowBox[{"\[Pi]", "/", "4"}]}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["r", 
        RowBox[{"\[Psi]", "'"}]], "\[Equal]", "rg2\[Psi]"}], ",", 
      RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "18"}],
      "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["r", 
        RowBox[{"G", "'"}]], "\[Equal]", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{
          FractionBox["a", 
           RowBox[{"2", 
            SqrtBox["3"]}]], ",", "TraditionalForm"}], "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", 
              SqrtBox["3"]}], "a"], "rg2"}], ")"}], ",", "TraditionalForm"}], 
         "]"}], "<>", "\"\<,  (\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"\[Psi]", "\[Equal]", "\[Pi]"}], ",", "TraditionalForm"}], 
         "]"}], "<>", "\"\</4)\>\""}]}], ",", 
      RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "18"}],
      "]"}], "//", "TraditionalForm"}]}]}]], "Input",
 CellChangeTimes->{{3.7960539971933804`*^9, 3.796054097134733*^9}, {
   3.796054140578117*^9, 3.7960541941161833`*^9}, {3.796054228897665*^9, 
   3.796054248930787*^9}, {3.796054376556142*^9, 3.7960544330000887`*^9}, {
   3.796054474683742*^9, 3.796054509129323*^9}, {3.796057077558138*^9, 
   3.796057098824176*^9}, {3.796057907485938*^9, 3.796057910474462*^9}, {
   3.796057944604176*^9, 3.7960579456107597`*^9}, {3.796058022637333*^9, 
   3.796058056177417*^9}, {3.796064895758745*^9, 3.79606489692976*^9}, {
   3.7960738140474052`*^9, 3.796073818991858*^9}, {3.796416919956761*^9, 
   3.796416942558688*^9}, {3.7964171499347267`*^9, 3.796417215907707*^9}, 
   3.7964172486150837`*^9, {3.796417291211438*^9, 3.796417291392583*^9}, 
   3.796472556665927*^9, 3.7964726024103823`*^9, 3.7964803980885344`*^9, 
   3.796497045593048*^9, {3.796668683106202*^9, 3.7966687083929253`*^9}, {
   3.7966687969705877`*^9, 3.796668801833467*^9}, 3.796668838412456*^9, {
   3.796668873383555*^9, 3.796668956428854*^9}, {3.79666977143682*^9, 
   3.796669804760919*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"9b11c429-c8ed-4597-9468-7d6866a9ba10"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "G"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8c563db6-4eaf-48e2-94fc-298043b81a21"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", 
    RowBox[{"G", "'"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "dba6c05d-a6fc-4bf4-90f4-cb39c1be4f3e"],
 " are very similar, only showing deviations for small ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0ca2825d-9a3e-4bd0-aea1-dfe66f86e1ac"],
 ". Below is code that generates 5000 helices with random ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"0", "<", "a"}], "=", 
     RowBox[{"\[ScriptL]", "/", "r"}]}], ",", " ", 
    RowBox[{"n", "\[LessEqual]", "100"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0f24fcbd-0b00-4761-ac44-86fcc08d6e63"],
 " and compares ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "G"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2a87105d-ac3e-48eb-a139-e4aef0c45e6a"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", 
    RowBox[{"G", "'"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "65ab979f-f6cf-4b3b-a72c-93cae5f6b07f"],
 "\nWe can get them to match quiet well by using a correction term of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"c", "(", "n", ")"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["lim", 
        RowBox[{"a", "\[Rule]", "\[Infinity]"}]], 
       RowBox[{
        SubscriptBox["r", 
         RowBox[{"G", "'"}]], "/", 
        SubscriptBox["r", "G"]}]}], "\[Rule]", " ", 
      SubscriptBox["r", 
       RowBox[{"G", "''"}]]}], "=", 
     RowBox[{"c", " ", 
      RowBox[{"(", "n", ")"}], 
      SubscriptBox["r", "G"]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "455d91fd-07b2-4f0a-a403-7c5002d80ba7"]
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.7947665413039913`*^9, 3.794766552783002*^9}, {3.7947715829438353`*^9, 
   3.7947715914135*^9}, {3.794775316905328*^9, 3.7947754671312103`*^9}, {
   3.794775523844796*^9, 3.794775633646748*^9}, {3.794845994561652*^9, 
   3.794846040224393*^9}, {3.794849497594647*^9, 3.7948495822159777`*^9}, {
   3.79484961510821*^9, 3.7948496284751673`*^9}, {3.794849676640798*^9, 
   3.79484969712092*^9}, {3.794849748884439*^9, 3.794849783797669*^9}, {
   3.794849859293847*^9, 3.794849876205723*^9}, {3.794849967168206*^9, 
   3.794849982332691*^9}, {3.794850027831305*^9, 3.794850040995943*^9}, {
   3.794850157338752*^9, 3.794850196972741*^9}, {3.794850733009562*^9, 
   3.794850760243484*^9}, {3.7949168476843843`*^9, 3.7949168589062977`*^9}, {
   3.794918177135949*^9, 3.794918190658753*^9}, {3.79491824327391*^9, 
   3.794918283045783*^9}, {3.79493558705025*^9, 3.794935624487647*^9}, {
   3.796417042996059*^9, 3.796417095775569*^9}, {3.796417131813895*^9, 
   3.796417146180072*^9}, {3.796472550789681*^9, 3.79647255078988*^9}, {
   3.796479843118347*^9, 3.796479911405746*^9}, {3.7964799571548653`*^9, 
   3.796480017029791*^9}, {3.796480053797871*^9, 3.796480139143673*^9}, {
   3.7964801827051*^9, 3.7964802068713217`*^9}, {3.7964968152341948`*^9, 
   3.796496826298215*^9}, {3.7964968693307133`*^9, 3.79649690829914*^9}, {
   3.796668985611774*^9, 3.796668988820512*^9}, {3.796669108020137*^9, 
   3.79666917760364*^9}, {3.796669211329515*^9, 3.796669254318449*^9}, {
   3.796669344300474*^9, 3.796669344915132*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"f114322d-67c0-4b1b-b519-458bbdd64f0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", "n", "]"}], "=", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"rg2", "/", "rg"}], "/.", 
        RowBox[{"\[Psi]", "\[Rule]", 
         RowBox[{"\[Pi]", "/", "4"}]}]}], ",", 
       RowBox[{"a", "\[Rule]", "\[Infinity]"}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", "n", "]"}], "\[Equal]", "cn"}], " ", "&&", " ", 
      RowBox[{
       SubscriptBox["r", 
        RowBox[{"G", "''"}]], "\[Equal]", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "a"}], 
           SqrtBox["3"]], ",", "TraditionalForm"}], "]"}], "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox[
              SqrtBox["3"], 
              RowBox[{"2", "a"}]], "cn", " ", "rg"}], "/.", 
            RowBox[{"\[Psi]", "\[Rule]", 
             RowBox[{"\[Pi]", "/", "4"}]}]}], ")"}], ",", "TraditionalForm"}],
          "]"}]}]}]}], ",", 
     RowBox[{"Background", "\[Rule]", "LightRed"}], ",", "Bold", ",", "18"}], 
    "]"}], "//", "TraditionalForm"}]}]], "Input",
 CellChangeTimes->{{3.7964968363831587`*^9, 3.7964968563745327`*^9}, {
  3.796496913709258*^9, 3.796496913886842*^9}, {3.796496990348454*^9, 
  3.796497012658902*^9}, {3.7964971133295794`*^9, 3.7964971463017673`*^9}, {
  3.796497177482403*^9, 3.796497215304338*^9}, {3.796668634748106*^9, 
  3.796668635340165*^9}, {3.79666899760308*^9, 3.7966690806139507`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"4e0c298e-fae1-48c8-952d-ade01a68c863"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sz", "=", "24"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"as", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"100", 
      RowBox[{"RandomReal", "[", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15000"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Ceiling", "[", 
      RowBox[{"100", 
       RowBox[{"RandomReal", "[", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "15000"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rg1s", "=", 
   RowBox[{"rg", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "\[Rule]", "ns"}], ",", 
      RowBox[{"a", "\[Rule]", "as"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rg2s", "=", 
    RowBox[{"rg2", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "ns"}], ",", 
       RowBox[{"a", "\[Rule]", "as"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"data", "=", 
    RowBox[{"Thread", "[", 
     RowBox[{"{", 
      RowBox[{"rg1s", ",", "rg2s"}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataN1", "=", 
   RowBox[{"Extract", "[", 
    RowBox[{"data", ",", 
     RowBox[{"Position", "[", 
      RowBox[{"ns", ",", "1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataN2", "=", 
   RowBox[{"Extract", "[", 
    RowBox[{"data", ",", 
     RowBox[{"Position", "[", 
      RowBox[{"ns", ",", "2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dataNover2", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"data", ",", "dataN1", ",", "dataN2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plt", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"dataNover2", ",", "dataN2", ",", "dataN1"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"tssc", "[", 
           RowBox[{"#", ",", "24", ",", "Black"}], "]"}], "&"}], "/@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ToString", "[", 
            RowBox[{
             SubscriptBox["r", "C"], ",", "TraditionalForm"}], "]"}], ",", 
           RowBox[{"ToString", "[", 
            RowBox[{
             SubscriptBox["r", "M"], ",", "TraditionalForm"}], "]"}]}], 
          "}"}]}], ")"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"AxesStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Bold", ",", "18"}], "]"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{
           "cs", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
           
           RowBox[{"PointSize", "[", "0.01", "]"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{
           "cs", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
           
           RowBox[{"PointSize", "[", "0.015", "]"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{
           "cs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
           
           RowBox[{"PointSize", "[", "0.015", "]"}]}], "]"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"cs", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{"5", ",", "50"}], "}"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"tssc", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"n", "\[Equal]", "1"}], ",", "TraditionalForm"}], 
              "]"}], ",", "sz", ",", 
             RowBox[{"cs", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "50"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Thickness", "[", 
          RowBox[{"0.01", "/", "2"}], "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"35", ",", "25"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"40", ",", "25"}], "}"}]}], "}"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"tssc", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["r", 
                 RowBox[{"G", "'"}]], "\[Equal]", 
                RowBox[{
                 RowBox[{"c", "[", "1", "]"}], "*", 
                 SubscriptBox["r", "G"]}]}], ",", "TraditionalForm"}], "]"}], 
             ",", "sz", ",", 
             RowBox[{"cs", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"42", ",", "25"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"cs", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{"5", ",", "43"}], "}"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"tssc", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"n", "\[Equal]", "2"}], ",", "TraditionalForm"}], 
              "]"}], ",", "sz", ",", 
             RowBox[{"cs", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "43"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Thickness", "[", 
          RowBox[{"0.01", "/", "2"}], "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"30", ",", "18"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"35", ",", "18"}], "}"}]}], "}"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"tssc", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["r", 
                 RowBox[{"G", "'"}]], "\[Equal]", 
                RowBox[{
                 RowBox[{"c", "[", "2", "]"}], "*", 
                 SubscriptBox["r", "G"]}]}], ",", "TraditionalForm"}], "]"}], 
             ",", "sz", ",", 
             RowBox[{"cs", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"37", ",", "18"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"cs", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{"5", ",", "36"}], "}"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"tssc", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"n", ">", "2"}], ",", "TraditionalForm"}], "]"}], ",", 
             "sz", ",", 
             RowBox[{"cs", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "36"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Thickness", "[", 
          RowBox[{"0.01", "/", "2"}], "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"25", ",", "11"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"30", ",", "11"}], "}"}]}], "}"}], "]"}], ",", 
         RowBox[{"Text", "[", 
          RowBox[{
           RowBox[{"tssc", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["r", 
                 RowBox[{"G", "'"}]], "\[Equal]", 
                RowBox[{
                 RowBox[{"c", "[", "\[Infinity]", "]"}], 
                 SubscriptBox["r", "G"]}], "\[Equal]", 
                SubscriptBox["r", "G"]}], ",", "TraditionalForm"}], "]"}], 
             ",", "sz", ",", 
             RowBox[{"cs", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"32", ",", "11"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Evaluate", "@", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"cn", " ", "r"}], "/.", 
           RowBox[{"n", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}]}]}], ",", "r"}], "}"}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "60"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.796473453949242*^9, 3.796473485504199*^9}, {
   3.7964794913637247`*^9, 3.7964795477536917`*^9}, {3.7964796043381653`*^9, 
   3.796479623505777*^9}, {3.796479764424695*^9, 3.796479765366547*^9}, {
   3.796479801041535*^9, 3.796479802581182*^9}, {3.796480304375579*^9, 
   3.796480312993552*^9}, {3.7964803802205544`*^9, 3.796480380404427*^9}, {
   3.796480434949175*^9, 3.7964804725940523`*^9}, 3.796480539708659*^9, {
   3.796480784069981*^9, 3.79648089294265*^9}, {3.7964809385537243`*^9, 
   3.796480939755669*^9}, {3.796483645309421*^9, 3.796483663387602*^9}, 
   3.796496807797245*^9, {3.79649692679075*^9, 3.7964969816575937`*^9}, {
   3.7965655493697357`*^9, 3.796565785145994*^9}, {3.796565823185465*^9, 
   3.796565922523674*^9}, {3.796566070861158*^9, 3.796566445579718*^9}, {
   3.79656663261131*^9, 3.7965666383007517`*^9}, {3.796566671331143*^9, 
   3.796566941088208*^9}, {3.796567434583181*^9, 3.796567463951478*^9}, {
   3.7965680580674562`*^9, 3.796568062861409*^9}, {3.796568095085903*^9, 
   3.796568128657036*^9}, {3.7966532500454397`*^9, 3.796653289880303*^9}, {
   3.796653430897078*^9, 3.796653446159073*^9}, 3.7966535310200787`*^9, {
   3.796668464822908*^9, 3.79666848426588*^9}, {3.79666857643393*^9, 
   3.796668610089734*^9}, {3.796669331697427*^9, 3.796669334987945*^9}, {
   3.7966693844348297`*^9, 3.796669394607469*^9}, {3.797179405862933*^9, 
   3.797179455523986*^9}, {3.797180252303894*^9, 3.797180264808052*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"6cdd158f-dbaf-41b1-bddc-85eec88c3930"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", 
    RowBox[{"G", "'"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ecd1a339-0398-42bb-bb73-4b826a420cbc"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", 
    RowBox[{"G", "''"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "dbcc1270-036a-4c65-b63a-1fb7e3b87fe0"],
 " are other potential choices for a geometric effective aspect ratio in \
addition to the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "G"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "10490746-8061-4d16-8532-fe58c685eed8"],
 " we selected, preferring the simplest expression that shows good agreement \
with the data."
}], "Text",
 CellChangeTimes->{{3.554209171889199*^9, 3.554209285640705*^9}, {
   3.554209317967554*^9, 3.554209394109909*^9}, {3.5542094320830812`*^9, 
   3.554209471802353*^9}, {3.5542101940386624`*^9, 3.554210240053294*^9}, {
   3.554467188461419*^9, 3.5544671971489162`*^9}, {3.554467244892647*^9, 
   3.554467256363303*^9}, 3.5544673700968084`*^9, {3.554472697842538*^9, 
   3.5544726994466295`*^9}, {3.5547339439790535`*^9, 
   3.5547340050955486`*^9}, {3.554734847625739*^9, 3.5547348502748904`*^9}, {
   3.554734888359069*^9, 3.554734971203807*^9}, {3.554735086157382*^9, 
   3.5547351064435425`*^9}, {3.5547351644388595`*^9, 3.554735288169936*^9}, {
   3.554735320957812*^9, 3.5547355701850667`*^9}, {3.55473811077438*^9, 
   3.554738524168025*^9}, {3.554738621252578*^9, 3.554738631114142*^9}, {
   3.7647839650816917`*^9, 3.7647839925402412`*^9}, {3.7647840588656683`*^9, 
   3.7647840876799173`*^9}, {3.764784138042351*^9, 3.764784145196509*^9}, {
   3.764784211988152*^9, 3.764784229984651*^9}, {3.764784403246739*^9, 
   3.764784634499832*^9}, 3.764784767567608*^9, {3.764784967512239*^9, 
   3.7647850035893908`*^9}, {3.7647889351724873`*^9, 3.764789013341403*^9}, {
   3.76478909725137*^9, 3.764789097388687*^9}, {3.7653749154980097`*^9, 
   3.76537491549826*^9}, {3.765382892106657*^9, 3.7653828921067343`*^9}, {
   3.7947665413039913`*^9, 3.794766552783002*^9}, {3.7947715829438353`*^9, 
   3.7947715914135*^9}, {3.794775316905328*^9, 3.7947754671312103`*^9}, {
   3.794775523844796*^9, 3.794775633646748*^9}, {3.794845994561652*^9, 
   3.794846040224393*^9}, {3.794849497594647*^9, 3.7948495822159777`*^9}, {
   3.79484961510821*^9, 3.7948496284751673`*^9}, {3.794849676640798*^9, 
   3.79484969712092*^9}, {3.794849748884439*^9, 3.794849783797669*^9}, {
   3.794849859293847*^9, 3.794849876205723*^9}, {3.794849967168206*^9, 
   3.794849982332691*^9}, {3.794850027831305*^9, 3.794850040995943*^9}, {
   3.794850157338752*^9, 3.794850196972741*^9}, {3.794850733009562*^9, 
   3.794850760243484*^9}, {3.7949168476843843`*^9, 3.7949168589062977`*^9}, {
   3.794918177135949*^9, 3.794918190658753*^9}, {3.79491824327391*^9, 
   3.794918283045783*^9}, {3.79493558705025*^9, 3.794935624487647*^9}, {
   3.796417042996059*^9, 3.796417095775569*^9}, {3.796417131813895*^9, 
   3.796417146180072*^9}, {3.796472550789681*^9, 3.79647255078988*^9}, {
   3.796479843118347*^9, 3.796479911405746*^9}, {3.7964799571548653`*^9, 
   3.796480017029791*^9}, {3.796480053797871*^9, 3.796480139143673*^9}, {
   3.7964801827051*^9, 3.7964802068713217`*^9}, {3.7964968152341948`*^9, 
   3.796496826298215*^9}, {3.7964968693307133`*^9, 3.79649690829914*^9}, {
   3.796668985611774*^9, 3.796668988820512*^9}, {3.796669108020137*^9, 
   3.79666917760364*^9}, {3.796669211329515*^9, 3.7966692648740053`*^9}},
 FontFamily->"Times",
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"5373a63f-64ba-441a-aa80-64b400bdeb6b"]
}, Closed]]
},
WindowSize->Medium,
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 613, 10, 65, "Section",ExpressionUUID->"4daecc60-fe57-4eff-b8c7-d7db84cdcda5",
 InitializationGroup->True],
Cell[1196, 34, 2203, 35, 130, "Text",ExpressionUUID->"9ac3651b-0d8f-490f-9101-943d10ff43b0"],
Cell[CellGroupData[{
Cell[3424, 73, 596, 9, 71, "Subsection",ExpressionUUID->"1f0fb5ea-9ec8-48c4-8cd0-093da43a350e",
 InitializationGroup->True],
Cell[4023, 84, 361077, 8584, 8312, "Input",ExpressionUUID->"2b421568-eb19-4ab7-b1e4-6721724b961d",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[365137, 8673, 592, 9, 55, "Subsection",ExpressionUUID->"7be89c64-1b24-44e7-b75c-639a9ff15aeb",
 InitializationGroup->True],
Cell[365732, 8684, 2712, 65, 222, "Input",ExpressionUUID->"0c02fab6-a7ac-4dcd-ad25-4e11e7edbbdc",
 InitializationCell->True,
 InitializationGroup->True]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[368493, 8755, 304, 4, 51, "Section",ExpressionUUID->"fffc8975-1a54-48b5-9479-17dcbf8b0690"],
Cell[368800, 8761, 2045, 49, 55, "Text",ExpressionUUID->"7c5facb2-5828-4fd5-af04-5932f4facce9"],
Cell[370848, 8812, 3821, 86, 116, "Input",ExpressionUUID->"08dbda83-803e-401a-add1-97f2145602e7"],
Cell[374672, 8900, 2321, 55, 95, "Text",ExpressionUUID->"b9917c2a-2571-4cab-a141-7ee698aa0e65"],
Cell[376996, 8957, 3695, 74, 77, "Input",ExpressionUUID->"04fc7267-31e7-4a6a-8513-145bcb62f86f"],
Cell[380694, 9033, 863, 16, 55, "Text",ExpressionUUID->"9b9c9294-a75e-43e8-b7c4-14c234f98db6"],
Cell[381560, 9051, 5588, 131, 190, "Input",ExpressionUUID->"c10776cb-4526-43aa-8e83-1d762e734335"],
Cell[387151, 9184, 6983, 134, 56, "Text",ExpressionUUID->"4cc65755-0c75-45e4-80ab-1942a3bc090f"],
Cell[394137, 9320, 6848, 142, 280, "Input",ExpressionUUID->"874bedb4-22d0-4d1c-b147-f3f397c71a5a"],
Cell[400988, 9464, 10801, 272, 342, "Input",ExpressionUUID->"b1aff631-73c2-454c-9e2c-6d90b2ab4455"]
}, Closed]],
Cell[CellGroupData[{
Cell[411826, 9741, 269, 3, 51, "Section",ExpressionUUID->"225a992f-32f7-4de1-bdb1-4290c5481e38"],
Cell[412098, 9746, 4886, 143, 118, "Text",ExpressionUUID->"9c8b3e43-0ec8-49ed-ba0e-fe27505e54b3"],
Cell[416987, 9891, 2499, 47, 178, "Input",ExpressionUUID->"317a957d-d6aa-4908-8303-07f167b64764"],
Cell[419489, 9940, 1946, 37, 165, "Input",ExpressionUUID->"452e5798-d61d-4f8c-ae6b-8cfd9658c4ef"],
Cell[421438, 9979, 2871, 75, 59, "Text",ExpressionUUID->"955bcbb0-e824-4d24-97cf-62ceae85e005"],
Cell[424312, 10056, 1005, 22, 73, "Input",ExpressionUUID->"cf025cf5-b22b-486c-8d6d-14afbb6d6140"],
Cell[425320, 10080, 3784, 92, 165, "Input",ExpressionUUID->"772928df-6df5-423c-9dae-1a495c7c8152"],
Cell[429107, 10174, 4100, 80, 142, "Input",ExpressionUUID->"5260e2a1-9a9c-4599-8d0b-49cb7f6ed98c"],
Cell[433210, 10256, 8649, 210, 273, "Input",ExpressionUUID->"c70ad42c-8473-4858-b55f-69561a18f692"]
}, Closed]],
Cell[CellGroupData[{
Cell[441896, 10471, 281, 4, 51, "Section",ExpressionUUID->"48b67649-bddd-4cb4-9bea-d009b3de8d5e"],
Cell[442180, 10477, 16129, 495, 789, "Text",ExpressionUUID->"76f9cb2e-dec3-48b2-9434-4c97b6554d68"]
}, Closed]],
Cell[CellGroupData[{
Cell[458346, 10977, 612, 15, 55, "Section",ExpressionUUID->"dfe4b30a-85ce-492c-8d1e-06ce6879c11a"],
Cell[458961, 10994, 5323, 148, 123, "Text",ExpressionUUID->"f17d6dee-d41d-468b-b26f-7ad484180bd0"],
Cell[464287, 11144, 1314, 34, 82, "Input",ExpressionUUID->"aadad8c0-9ea7-49d6-b32a-a328bbd1008c"],
Cell[465604, 11180, 2540, 58, 69, "Input",ExpressionUUID->"043bdc14-d0f7-41fa-b55e-79d6efa514d7"],
Cell[468147, 11240, 4894, 130, 211, "Input",ExpressionUUID->"52a44ed1-b121-4d2c-8465-09a6b6a0c9d6"],
Cell[473044, 11372, 26721, 647, 1006, "Input",ExpressionUUID->"f6c7c829-8a22-40fa-9fa1-4b8c55e1b123"]
}, Closed]],
Cell[CellGroupData[{
Cell[499802, 12024, 533, 13, 55, "Section",ExpressionUUID->"d8c4627d-5aed-4622-8c19-cf4813210312"],
Cell[500338, 12039, 3128, 74, 66, "Text",ExpressionUUID->"3c2f8dbf-aede-481a-b1f9-dcf055b41f32"],
Cell[503469, 12115, 1240, 32, 120, "Input",ExpressionUUID->"eadc51bf-fb9b-43b7-8b5c-22b4b6e55b58"],
Cell[504712, 12149, 1927, 30, 80, "Text",ExpressionUUID->"49ac3b15-0814-4751-9fd4-13a2ee3d0925"],
Cell[506642, 12181, 13934, 368, 928, "Input",ExpressionUUID->"22ebc573-cf6f-4d60-b933-7fb36c5b196c"],
Cell[520579, 12551, 854, 20, 82, "Input",ExpressionUUID->"34b1ec4b-34d7-4edd-8bb0-fc97df31557b"],
Cell[521436, 12573, 2578, 58, 69, "Input",ExpressionUUID->"b93c00e5-1cb5-4706-8a97-cd047d91ba69"],
Cell[524017, 12633, 2580, 57, 55, "Text",ExpressionUUID->"2b59efc7-72ff-42ef-ac16-d0df968856f9"],
Cell[526600, 12692, 3455, 87, 169, "Input",ExpressionUUID->"8db858ef-46c6-4f2b-b508-a94ac9609d09"],
Cell[530058, 12781, 5175, 135, 211, "Input",ExpressionUUID->"46509482-9814-4c42-b84a-863e00040d4c"],
Cell[535236, 12918, 27946, 673, 1029, "Input",ExpressionUUID->"48f190b7-c3a3-4fa5-8439-e001682cb089"]
}, Closed]],
Cell[CellGroupData[{
Cell[563219, 13596, 709, 16, 51, "Section",ExpressionUUID->"76a6e7ac-1f19-4392-a1c2-1db750157471"],
Cell[563931, 13614, 3079, 79, 65, "Text",ExpressionUUID->"7abfe43b-e2e3-4775-8371-d796ab7c2144"],
Cell[567013, 13695, 740, 20, 73, "Input",ExpressionUUID->"b7207086-c934-46ac-b137-34ad37e2eacc"],
Cell[567756, 13717, 1295, 32, 82, "Input",ExpressionUUID->"d29466ff-f10c-4ba7-9c43-6a1c9431c8fe"],
Cell[569054, 13751, 631, 14, 73, "Input",ExpressionUUID->"87941cf5-a45b-4d2a-a420-fa5ce658b5c6"],
Cell[569688, 13767, 2499, 62, 101, "Input",ExpressionUUID->"b61a2360-8eb5-49f5-9998-e22b3d37593e"]
}, Closed]],
Cell[CellGroupData[{
Cell[572224, 13834, 631, 15, 51, "Section",ExpressionUUID->"06b4401f-4b8d-4d1b-a30b-a9d0f5d1269d"],
Cell[572858, 13851, 2374, 50, 65, "Text",ExpressionUUID->"fd4badba-c095-4845-ab58-50f55dff41de"],
Cell[575235, 13903, 1343, 34, 120, "Input",ExpressionUUID->"75fadb25-5113-4eb3-93a6-be01c0384f84"],
Cell[576581, 13939, 13970, 368, 951, "Input",ExpressionUUID->"2a2b0930-7695-47d5-bb8b-3eb1a9578924"],
Cell[590554, 14309, 1053, 23, 82, "Input",ExpressionUUID->"9470a552-f3db-45b6-b952-34bce9825fce"],
Cell[591610, 14334, 2517, 62, 101, "Input",ExpressionUUID->"82615560-a3ac-4858-82ae-a47ce4ee426a"]
}, Closed]],
Cell[CellGroupData[{
Cell[594164, 14401, 581, 13, 56, "Section",ExpressionUUID->"00c28047-1a03-4393-9c25-3b80177d6531"],
Cell[594748, 14416, 4288, 118, 80, "Text",ExpressionUUID->"d8a87cb2-d765-4775-883d-85ec18f308c9"],
Cell[599039, 14536, 1713, 38, 142, "Input",ExpressionUUID->"fb55a50b-abec-4740-ad19-3e954e1ac1f2"],
Cell[600755, 14576, 584, 14, 73, "Input",ExpressionUUID->"928ee472-eedb-43ee-aa5d-51afb7609cb1"],
Cell[601342, 14592, 1011, 29, 96, "Input",ExpressionUUID->"909af606-283a-4754-91c3-ad4e42b14157"],
Cell[602356, 14623, 3040, 72, 101, "Input",ExpressionUUID->"94fea34c-f7a1-4126-91c6-5ab886e47d50"]
}, Closed]],
Cell[CellGroupData[{
Cell[605433, 14700, 701, 18, 52, "Section",ExpressionUUID->"d977075b-f32a-4f00-8a40-1e4ebd4f598c"],
Cell[606137, 14720, 3306, 78, 86, "Text",ExpressionUUID->"6124c26c-5081-4816-b610-2fd92f61fbd1"],
Cell[609446, 14800, 544, 15, 73, "Input",ExpressionUUID->"66112383-82b4-427e-9113-83c7f85647d1"],
Cell[609993, 14817, 3099, 76, 213, "Input",ExpressionUUID->"32ec809b-afd5-467d-a3f4-a770f2be2963"],
Cell[613095, 14895, 3596, 64, 162, "Text",ExpressionUUID->"c0e213aa-a579-4f80-8ef7-91ce4d18bed8"],
Cell[616694, 14961, 4811, 118, 204, "Input",ExpressionUUID->"9b11c429-c8ed-4597-9468-7d6866a9ba10"],
Cell[621508, 15081, 4955, 105, 80, "Text",ExpressionUUID->"f114322d-67c0-4b1b-b519-458bbdd64f0d"],
Cell[626466, 15188, 1779, 48, 103, "Input",ExpressionUUID->"4e0c298e-fae1-48c8-952d-ade01a68c863"],
Cell[628248, 15238, 11858, 312, 579, "Input",ExpressionUUID->"6cdd158f-dbaf-41b1-bddc-85eec88c3930"],
Cell[640109, 15552, 3682, 65, 55, "Text",ExpressionUUID->"5373a63f-64ba-441a-aa80-64b400bdeb6b"]
}, Closed]]
}
]
*)


